Pre-K\"ahler structures and finite-nondegeneracy

Motivated by the geometry of Levi degenerate CR hypersurfaces, we define a \emph{pre-K\"ahler structure} on a complex manifold as a pre-symplectic structure compatible with the almost complex structure, i.e. a closed (1,1)-form. Extending \emph{Freeman filtration} to the pre-K\"ahler setting, we define holomorphic degeneration and finite-nondegeneracy and show that the symmetry algebra of a real analytic pre-K\"ahler structure is finite-dimensional if and only if it is finitely nondegenerate. Concurrently, we extend the classical correspondence between K\"ahler and Sasakian structures to the pre-K\"ahler setting, i.e. a one-to-one (local) correspondence between $k$-nondegenerate CR hypersurfaces equipped with a transverse infinitesimal symmetry and $k$-nondegenerate pre-K\"ahler structures. Focusing on the lowest dimensional case, we solve the equivalence problem of non-K\"ahler pre-K\"ahler complex surfaces that are $2$-nondegenerate by associating a Cartan geometry to them and explicitly express their local invariants in terms of the fifth jet of a potential function. We describe the vanishing of their basic invariants in terms of a double fibration, which gives a pre-K\"ahler characterization of the twistor bundle of symplectic connections on surfaces. Lastly, we study the pre-K\"ahler complex surfaces arising as symmetry reductions of homogeneous $2$-nondegenerate CR 5-manifolds, which leads to a characterization of certain \emph{critical} symplectic connections on surfaces. For such pre-K\"{a}hler manifolds, their moduli space of geometrically distinct structures contain $2$-dimensional open dense subsets, and they all have nontrivial infinitesimal symmetries. Finally, we show that all locally homogeneous pre-K\"{a}hler complex surfaces are locally flat.

==> anc/MS_manuscript_companion.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Notebook Companion for  \n",
    "<div align=\"center\">\n",
    "    <em>Pre-Kähler Structures and Finite-Nondegeneracy</em>  \n",
    "    <br>  \n",
    "    <strong>Omid Makhmali and David Sykes</strong>  \n",
    "</div>\n",
    "\n",
    "---\n",
    "\n",
    "This notebook accompanies **Section 3** of the article\n",
    "\n",
    "> **Makhmali, O. and Sykes, D.**  \n",
    "> *Pre-Kähler Structures and Finite-Nondegeneracy*  \n",
    "\n",
    "presenting a Computer Algebra System (CAS) implementation of the section's Cartan equivalence method and related computations."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Preamble\n",
    "###### i.e., preliminary code to set up the notebook environment (requires dgcv version >= v0.3.2 and SymPy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dgcv import *          # This imports the full standard `dgcv` library\n",
    "import sympy as sp          # This gives access to the `sympy` library by calling sympy functions with the prefix `sp.`\n",
    "set_dgcv_settings(format_displays=True, use_latex=True, version_specific_defaults='v0.3.2')     # This sets various default behaviors for `dgcv` functions and Jupyter notebook formatting"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Section 3.1: The structure bundle"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Consider a coframe $(\\theta^1,\\theta^2,\\overline{\\theta^1},\\overline{\\theta^2})$ on a neighborhood of $0$ in $\\mathbb{C}^2$ satisfying \n",
    "$$\n",
    "\\operatorname{d}\\theta^1 \\equiv \\overline{\\theta^1}\\wedge \\theta^2\\pmod{\\theta^1}\n",
    "$$\n",
    "with $\\theta^1,\\theta^2$ type $(1,0)$ forms, i.e., a 1-*adapted* coframe in the terminology of Section 3.1. Accordingly,\n",
    "$$\n",
    "\\operatorname{d}\\theta^1 = \\overline{\\theta^1}\\wedge \\theta^2 + A_{12}^1\\theta^1\\wedge \\theta^2 + A_{1\\overline{1}}^1\\overline{\\theta^1}\\wedge \\theta^1 + A_{2\\overline{1}}^1\\theta^2\\wedge \\overline{\\theta^1} + A_{2\\overline{2}}^1\\theta^2\\wedge \\overline{\\theta^2}\n",
    "$$\n",
    "and\n",
    "$$\n",
    "\\operatorname{d}\\theta^2 = A_{21}^1\\theta^2\\wedge \\theta^2 + A_{i\\overline{j}}^2\\theta^i\\wedge \\overline{\\theta^j}.\n",
    "$$\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Initializing a *1-adapted* coframe\n",
    "\n",
    "Let us set up a coframe $(\\theta^1,\\theta^2,\\overline{\\theta^1},\\overline{\\theta^2})$, with $\\theta^j$ representing forms as above."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We just initialized an abstract coframe (labeled `CF`) with basis 1-forms $\\{\\theta^{1}, \\theta^{2}, \\overline{\\theta}^{1}, \\overline{\\theta}^{2}\\}$ and structure coefficients $$\\left( A^{1}_{1,2}, A^{2}_{1,2}, A^{1}_{1,\\overline{1}}, A^{2}_{1,\\overline{1}}, A^{1}_{1,\\overline{2}}, A^{2}_{1,\\overline{2}}, A^{1}_{2,\\overline{1}}, A^{2}_{2,\\overline{1}}, A^{1}_{2,\\overline{2}}, A^{2}_{2,\\overline{2}} \\right).$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "coframe_labels = ['theta1','theta2']\n",
    "property_markers = {'theta1':{'holomorphic'},'theta2':{'holomorphic'}}\n",
    "createCoframe('CF',coframe_labels,str_eqns_labels='A',complete_to_complex_cf=True,markers=property_markers,integrable_complex_struct=True)\n",
    "\n",
    "show(f'We just initialized an abstract coframe (labeled `CF`) with basis 1-forms ${LaTeX(CF)}$ and structure coefficients $${LaTeX(A)}.$$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "On coframe initialization, we applied some assumptions about which basis forms should be handled as holomorphic by setting `markers`. The optional `integrable_complex_struct=True` keyword intsructs the automated initialization to simplify structure equations under the assumption that the underlying complex structure w.r.t. which holomorphic $1$-forms are distinguished is integrable. The simplified structure equations are $$\\operatorname{d}\\theta^{1}=A^{1}_{1,2} \\cdot \\theta^{1} \\wedge \\theta^{2} + A^{1}_{1,\\overline{1}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + A^{1}_{1,\\overline{2}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} + A^{1}_{2,\\overline{1}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} + A^{1}_{2,\\overline{2}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2},$$ $$ \\operatorname{d}\\theta^{2}=A^{2}_{1,2} \\cdot \\theta^{1} \\wedge \\theta^{2} + A^{2}_{1,\\overline{1}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + A^{2}_{1,\\overline{2}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} + A^{2}_{2,\\overline{1}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} + A^{2}_{2,\\overline{2}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2},$$ $$ \\operatorname{d}\\overline{\\theta}^{1}=- {\\overline{A^{1}_{2,\\overline{2}}}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2} -  {\\overline{A^{1}_{2,\\overline{1}}}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} -  {\\overline{A^{1}_{1,\\overline{2}}}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} -  {\\overline{A^{1}_{1,\\overline{1}}}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\overline{A^{1}_{1,2}} \\cdot \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2},$$ and $$\\operatorname{d}\\overline{\\theta}^{2}=- {\\overline{A^{2}_{2,\\overline{2}}}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2} -  {\\overline{A^{2}_{2,\\overline{1}}}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} -  {\\overline{A^{2}_{1,\\overline{2}}}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} -  {\\overline{A^{2}_{1,\\overline{1}}}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\overline{A^{2}_{1,2}} \\cdot \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show(f'On coframe initialization, we applied some assumptions about which basis forms should be handled as holomorphic by setting `markers`. The optional `integrable_complex_struct=True` keyword intsructs the automated initialization to simplify structure equations under the assumption that the underlying complex structure w.r.t. which holomorphic $1$-forms are distinguished is integrable. The simplified structure equations are {LaTeX_eqn_system(CF.structure_equations,left_prefix=r'\\operatorname{d}',add_period=True)}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now let's replace some of the general $A_{i\\bar{j}}^k$ functions with the corresponding coefficient in\n",
    "$$\n",
    "\\operatorname{d}\\theta^1 = \\overline{\\theta^1}\\wedge \\theta^2 + A_{12}^1\\theta^1\\wedge \\theta^2 + A_{1\\overline{1}}^1\\theta^1\\wedge \\overline{\\theta^1} + A_{1\\overline{2}}^1\\theta^1\\wedge \\overline{\\theta^2} + A_{2\\overline{2}}^1\\theta^2\\wedge \\overline{\\theta^2}\n",
    "$$\n",
    "and\n",
    "$$\n",
    "\\operatorname{d}\\theta^2 = A_{12}^2\\theta^1\\wedge \\theta^2 + A_{i\\overline{j}}^2\\theta^i\\wedge \\overline{\\theta^j}.\n",
    "$$\n",
    "Internally, $A_{ij}^k$ are assigned string labels of the form `A_low_i_j_hi_k`, and we will target such labels for replacement. \n",
    "\n",
    "To replace, we will define a replacement rules dictionary and then pass that to the coframe method `CF.update_structure_equations()`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "subs_rules = {\n",
    "    A_low_2_3_hi_1:-1\n",
    "    }\n",
    "subs_rules_conjugated = {sp.conjugate(k):sp.conjugate(v) for k,v in subs_rules.items()}\n",
    "CF.update_structure_equations(subs_rules|subs_rules_conjugated)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To test that the coframe `CF` updated correctly, we can take the exterior derivatives of coframe elements using `extDer(,CF)`:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "For example, $$\\operatorname{d}\\theta^1 = A^{1}_{2,\\overline{2}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2} - \\theta^{2} \\wedge \\overline{\\theta}^{1} + A^{1}_{1,\\overline{2}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} + A^{1}_{1,\\overline{1}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + A^{1}_{1,2} \\cdot \\theta^{1} \\wedge \\theta^{2}$$ and $$\\operatorname{d}\\theta^2 = A^{2}_{2,\\overline{2}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2} + A^{2}_{2,\\overline{1}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} + A^{2}_{1,\\overline{2}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} + A^{2}_{1,\\overline{1}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + A^{2}_{1,2} \\cdot \\theta^{1} \\wedge \\theta^{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show(f'For example, $$\\\\operatorname{{d}}\\\\theta^1 = {LaTeX(extDer(theta1,CF))}$$ and $$\\\\operatorname{{d}}\\\\theta^2 = {LaTeX(extDer(theta2,CF))}.$$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Use `*` to compute wedge products. For example,\n",
    "$$\n",
    "\\omega = \\theta^1\\wedge \\overline{\\theta^1}\n",
    "$$\n",
    "is computed by `theta1 * BARtheta1`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We have $$\\omega = \\theta^{1} \\wedge \\overline{\\theta}^{1}$$ and $$\\operatorname{d}\\omega = \\overline{A^{1}_{2,\\overline{2}}} \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{2} -  {A^{1}_{2,\\overline{2}}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({- {\\overline{A^{1}_{1,2}}}} -{ {A^{1}_{1,\\overline{2}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({\\overline{A^{1}_{1,\\overline{2}}}} + {A^{1}_{1,2}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1}$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "omega = theta1 * BARtheta1\n",
    "dOmega = extDer(omega,CF)\n",
    "\n",
    "show(f'We have $$\\\\omega = {LaTeX(omega)}$$ and $$\\\\operatorname{{d}}\\\\omega = {LaTeX(dOmega)}$$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Adapting the coframe: *2-adapted* coframes (Section 3.1.3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "With the above expression for $\\operatorname{d}\\omega$, setting $\\operatorname{d}\\omega = 0$ yields,\n",
    "$$\n",
    "A_{1\\bar{2}}^1=-\\overline{A_{12}^1}\n",
    "\\quad\\text{ and }\\quad\n",
    "A_{2\\bar{2}}^1=0.\n",
    "$$\n",
    "\n",
    "Let's update the structure equations for `C` accordingly:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "subs_rules = {A_low_1_4_hi_1:-sp.conjugate(A_low_1_2_hi_1),A_low_2_4_hi_1:0}\n",
    "subs_rules_conjugated = {sp.conjugate(k):sp.conjugate(v) for k,v in subs_rules.items()}\n",
    "CF.update_structure_equations(subs_rules|subs_rules_conjugated)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Recomputing $\\omega$ now will yield $\\operatorname{d}\\omega=0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "With the simplification $$\\operatorname{d}\\theta^1 = A^{1}_{1,2} \\cdot \\theta^{1} \\wedge \\theta^{2} + A^{1}_{1,\\overline{1}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} -  {\\overline{A^{1}_{1,2}}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} - \\theta^{2} \\wedge \\overline{\\theta}^{1}$$ and still $$\\omega = \\theta^{1} \\wedge \\overline{\\theta}^{1},$$ we get $$\\operatorname{d}\\omega = 0.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "omega = theta1 * BARtheta1\n",
    "dOmega = sp.simplify(extDer(omega,CF))\n",
    "show(f'With the simplification $$\\\\operatorname{{d}}\\\\theta^1 = {LaTeX(extDer(theta1,CF))}$$ and still $$\\\\omega = {LaTeX(omega)},$$ we get $$\\\\operatorname{{d}}\\\\omega = {LaTeX(dOmega)}.$$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Our next relation comes from $\\operatorname{d}^2\\theta^1=0$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We have $$0=(\\operatorname{d}^2\\theta^1)\\wedge\\theta^1=- \\left({{A^{2}_{2,\\overline{2}}} + {2 {\\overline{A^{1}_{1,2}}}}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2}.$$ Therefore, $$A^{2}_{2,\\overline{2}}=-2 {\\overline{A^{1}_{1,2}}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "diff_form = extDer(theta1,CF,order=2)*theta1\n",
    "solution_when_set_to_zero = solve_dgcv(extDer(theta1,CF,order=2)*theta1,A_low_2_4_hi_2)[0]\n",
    "show(f'We have $$0=(\\\\operatorname{{d}}^2\\\\theta^1)\\\\wedge\\\\theta^1={LaTeX(diff_form)}.$$ Therefore, {LaTeX_eqn_system(solution_when_set_to_zero,add_period=True)}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's update the structure equations for `CF` accordingly, i.e., with $A_{2\\bar{2}}^2=-2\\overline{A_{12}^1}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Now that we updated the structure equations, direct computation yields $$\\operatorname{d}^2\\theta^1=\\left(-1 + {A^{1}_{1,2;\\overline{2}}} + {4 {A^{1}_{1,2}} {\\overline{A^{1}_{1,2}}}} + {{A^{1}_{1,2}} {\\overline{A^{1}_{1,2}}}} -{ {A^{1}_{1,2}} {\\overline{A^{1}_{1,2}}}} -{ \\left({- {\\smash{\\overline{A^{1}_{1,2\\vphantom{;2}}}}\\vphantom{A}^{\\vphantom{1}}_{\\vphantom{1,2};2}}}\\right)}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{2} + \\left({A^{1}_{1,\\overline{1};\\overline{2}}} + {A^{2}_{1,\\overline{2}}} -{2 {A^{1}_{1,\\overline{1}}} {\\overline{A^{1}_{1,2}}}} + {{A^{1}_{1,\\overline{1}}} {\\overline{A^{1}_{1,2}}}} + {{\\overline{A^{1}_{1,2}}} {\\overline{A^{2}_{1,2}}}} -{ \\left({- {\\smash{\\overline{A^{1}_{1,2\\vphantom{;\\overline{1}}}}}\\vphantom{A}^{\\vphantom{1}}_{\\vphantom{1,2};\\overline{1}}}}\\right)}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({A^{1}_{1,2;\\overline{1}}} + {\\overline{A^{1}_{1,\\overline{1}}}} -{ {A^{1}_{1,2}} {A^{2}_{2,\\overline{1}}}} -{2 {A^{1}_{1,2}} {A^{1}_{1,\\overline{1}}}} + {{A^{1}_{1,2}} {A^{1}_{1,\\overline{1}}}} -{ {A^{1}_{1,\\overline{1};2}}} -{ {\\overline{A^{1}_{1,2}}} {\\overline{A^{2}_{1,\\overline{2}}}}} -{ {A^{2}_{1,2}}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1}$$ and $$(\\operatorname{d}^2\\theta^1)\\wedge\\theta^1=0.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "subs_rules = solution_when_set_to_zero      # reusing the solution computed above\n",
    "subs_rules_conjugated = {sp.conjugate(k):sp.conjugate(v) for k,v in subs_rules.items()}\n",
    "CF.update_structure_equations(subs_rules|subs_rules_conjugated)\n",
    "show(f'Now that we updated the structure equations, direct computation yields $$\\\\operatorname{{d}}^2\\\\theta^1={LaTeX(extDer(theta1,CF,order=2))}$$ and $$(\\\\operatorname{{d}}^2\\\\theta^1)\\\\wedge\\\\theta^1={LaTeX(extDer(theta1,CF,order=2)*theta1)}.$$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next let's note a PDE coming from $\\operatorname{d}^2\\theta^1 =0$ and $\\operatorname{d}^2\\theta^2 =0$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We have $$0=(\\operatorname{d}^2\\theta^1)\\wedge\\theta^2=\\left({A^{1}_{1,\\overline{1};\\overline{2}}} + {A^{2}_{1,\\overline{2}}} -{2 {A^{1}_{1,\\overline{1}}} {\\overline{A^{1}_{1,2}}}} + {{A^{1}_{1,\\overline{1}}} {\\overline{A^{1}_{1,2}}}} + {{\\overline{A^{1}_{1,2}}} {\\overline{A^{2}_{1,2}}}} -{ \\left({- {\\smash{\\overline{A^{1}_{1,2\\vphantom{;\\overline{1}}}}}\\vphantom{A}^{\\vphantom{1}}_{\\vphantom{1,2};\\overline{1}}}}\\right)}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2}$$ and $$0=(\\operatorname{d}^2\\theta^2)\\wedge\\theta^1=- \\left({{A^{2}_{2,\\overline{1};\\overline{2}}} -{ {A^{2}_{1,\\overline{2}}}} -{ {A^{2}_{2,\\overline{1}}} {\\overline{A^{1}_{1,2}}}} + {2 {A^{2}_{2,\\overline{1}}} {\\overline{A^{1}_{1,2}}}} + {2 {\\overline{A^{1}_{1,2}}} {\\overline{A^{2}_{1,2}}}} -{2 {A^{2}_{2,\\overline{1}}} {\\overline{A^{1}_{1,2}}}} -{ \\left({-2 {\\smash{\\overline{A^{1}_{1,2\\vphantom{;\\overline{1}}}}}\\vphantom{A}^{\\vphantom{1}}_{\\vphantom{1,2};\\overline{1}}}}\\right)}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "Combining these yields $$0=2(\\operatorname{d}^2\\theta^1)\\wedge\\theta^2 + (\\operatorname{d}^2\\theta^2)\\wedge\\theta^1=\\left({- {A^{2}_{2,\\overline{1};\\overline{2}}}} + {2 {A^{1}_{1,\\overline{1};\\overline{2}}}} + {3 {A^{2}_{1,\\overline{2}}}} + {{A^{2}_{2,\\overline{1}}} {\\overline{A^{1}_{1,2}}}} -{2 {A^{1}_{1,\\overline{1}}} {\\overline{A^{1}_{1,2}}}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "formula1 = extDer(theta1,CF,order=2)*theta2\n",
    "formula2 = extDer(theta2,CF,order=2)*theta1\n",
    "PDE_formula = sp.simplify(2*formula1 + formula2)\n",
    "show(f'We have $$0=(\\\\operatorname{{d}}^2\\\\theta^1)\\\\wedge\\\\theta^2={LaTeX(formula1)}$$ and $$0=(\\\\operatorname{{d}}^2\\\\theta^2)\\\\wedge\\\\theta^1={LaTeX(formula2)}.$$')\n",
    "show(f'Combining these yields $$0=2(\\\\operatorname{{d}}^2\\\\theta^1)\\\\wedge\\\\theta^2 + (\\\\operatorname{{d}}^2\\\\theta^2)\\\\wedge\\\\theta^1={LaTeX(PDE_formula)}.$$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Therefore,\n",
    "$$\n",
    "{A_{2,\\bar1;\\bar2}^{2}}-2{A_{1,\\bar1;\\bar2}^{1}}=3{A_{1,\\bar2}^{2}} - {\\bar{A}_{1,2}^{1}}\n",
    "\\left({A_{2,\\bar1}^{2}} - 2  {A_{1,\\bar1}^{1}}\\right).\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To apply the PDE condition later on, let's use `solve_dgcv` to obtain and store the solution w.r.t. a specified variable for use later on. Then later when we want to apply the PDE constraint, we then simply substitute the stored solution into relevant expressions.\n",
    "\n",
    "The variable w.r.t. which we would like to solve is a coframe derivative of $A_{2\\bar{1}}^2$, so we will use the `coframe_derivative` function to specify such a variable and hand it to the `solve_dgcv` function. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We just computed the solution $$\\text{PDE\\_solution[0]}=\\left\\{ A^{2}_{2,\\overline{1};\\overline{2}} : {2 {A^{1}_{1,\\overline{1};\\overline{2}}}} + {3 {A^{2}_{1,\\overline{2}}}} + {{A^{2}_{2,\\overline{1}}} {\\overline{A^{1}_{1,2}}}} -{2 {A^{1}_{1,\\overline{1}}} {\\overline{A^{1}_{1,2}}}}\\right\\}$$ and stored it in the solution list `PDE_solution`."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "solve_var = coframe_derivative(A_low_2_3_hi_2,CF,3)\n",
    "PDE_solution = solve_dgcv(PDE_formula,solve_var)\n",
    "show(f'We just computed the solution $$\\\\text{{PDE\\\\_solution[0]}}={LaTeX(PDE_solution[0])}$$ and stored it in the solution list `PDE_solution`.')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Adapting the coframe: *3-adapted* coframes (Section 3.1.4)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's compute how the coframe `CF` and its structure equations transform under\n",
    "$$\n",
    "\\theta^2\\mapsto \\theta^2 + \\frac{1}{3}\\left(A_{2,\\bar 1}^{2}-2A_{1,\\bar 1}^{1}\\right)\\theta^1,\n",
    "$$\n",
    "to see that this indeed achieves Section 3.1.4's 3-*adapted* property."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We just applied the coframe transformations replacing $$\\theta^{2}\\mapsto\\theta^{2} + \\left({- \\frac{2}{3} {A^{1}_{1,\\overline{1}}}} + {\\frac{1}{3} {A^{2}_{2,\\overline{1}}}}\\right) \\cdot \\theta^{1}\\quad\\text{ and }\\quad\\overline{\\theta}^{2}\\mapsto\\left({- \\frac{2}{3} {\\overline{A^{1}_{1,\\overline{1}}}}} + {\\frac{1}{3} {\\overline{A^{2}_{2,\\overline{1}}}}}\\right) \\cdot \\overline{\\theta}^{1} + \\overline{\\theta}^{2}$$ and labeled the new coframe `CF_adapted`. Next we will compute $\\operatorname{d}\\theta^2$ in the new coframe."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "new_theta2 = sp.simplify(theta2+sp.Rational(1,3)*(A_low_2_3_hi_2-2*A_low_1_3_hi_1)*theta1)\n",
    "new_BARtheta2 = sp.conjugate(new_theta2)\n",
    "CF_adapted = transform_coframe(CF,{theta2:new_theta2,BARtheta2:new_BARtheta2},CF.forms)      # CF.forms as the 3rd arg will reuse the basis labels from CF\n",
    "show(f'We just applied the coframe transformations replacing $${LaTeX(theta2)}\\\\mapsto{LaTeX(new_theta2)}\\\\quad\\\\text{{ and }}\\\\quad{LaTeX(BARtheta2)}\\\\mapsto{LaTeX(new_BARtheta2)}$$ and labeled the new coframe `CF_adapted`. Next we will compute $\\\\operatorname{{d}}\\\\theta^2$ in the new coframe.')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To compute $\\operatorname{d}\\theta^2$ in the new coframe we run `extDer(theta1,CF_adapted)`. The returned 2-form has a `subs` attribute that we can give `PDE_solution[0]`, which will simplify it under the previously derived PDE constraint."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "In the new coframe `CF_adapted`, we get $$\\operatorname{d}\\theta^2 = \\left({\\frac{2}{3} {A^{1}_{1,\\overline{1}}}} + {\\frac{2}{3} {A^{2}_{2,\\overline{1}}}} -{ \\frac{4}{3} {\\overline{A^{1}_{1,2}}} {\\overline{A^{1}_{1,\\overline{1}}}}} + {\\frac{2}{3} {\\overline{A^{1}_{1,2}}} {\\overline{A^{2}_{2,\\overline{1}}}}}\\right) \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} + \\left({A^{2}_{1,\\overline{1}}} -{ \\frac{2}{9} {{A^{1}_{1,\\overline{1}}}^{2}}} -{ \\frac{2}{9} {{A^{2}_{2,\\overline{1}}}^{2}}} -{ \\frac{1}{3} {A^{2}_{2,\\overline{1};\\overline{1}}}} + {\\frac{2}{3} {A^{1}_{1,\\overline{1};\\overline{1}}}} -{ \\frac{2}{9} {A^{2}_{2,\\overline{1};\\overline{2}}} {\\overline{A^{1}_{1,\\overline{1}}}}} -{ \\frac{2}{9} {A^{1}_{1,\\overline{1};\\overline{2}}} {\\overline{A^{2}_{2,\\overline{1}}}}} -{ \\frac{1}{3} {A^{2}_{1,\\overline{2}}} {\\overline{A^{2}_{2,\\overline{1}}}}} + {\\frac{1}{9} {A^{2}_{2,\\overline{1};\\overline{2}}} {\\overline{A^{2}_{2,\\overline{1}}}}} + {\\frac{2}{3} {A^{2}_{1,\\overline{2}}} {\\overline{A^{1}_{1,\\overline{1}}}}} + {\\frac{4}{9} {A^{1}_{1,\\overline{1};\\overline{2}}} {\\overline{A^{1}_{1,\\overline{1}}}}} + {\\frac{5}{9} {A^{1}_{1,\\overline{1}}} {A^{2}_{2,\\overline{1}}}} -{ \\frac{4}{9} {A^{1}_{1,\\overline{1}}} {\\overline{A^{1}_{1,2}}} {\\overline{A^{1}_{1,\\overline{1}}}}} -{ \\frac{1}{9} {A^{2}_{2,\\overline{1}}} {\\overline{A^{1}_{1,2}}} {\\overline{A^{2}_{2,\\overline{1}}}}} + {\\frac{2}{9} {A^{1}_{1,\\overline{1}}} {\\overline{A^{1}_{1,2}}} {\\overline{A^{2}_{2,\\overline{1}}}}} + {\\frac{2}{9} {A^{2}_{2,\\overline{1}}} {\\overline{A^{1}_{1,2}}} {\\overline{A^{1}_{1,\\overline{1}}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\left({A^{2}_{1,2}} -{ \\frac{1}{3} {A^{2}_{2,\\overline{1};2}}} + {\\frac{2}{3} {A^{1}_{1,\\overline{1};2}}} -{ \\frac{2}{3} {A^{1}_{1,2}} {A^{1}_{1,\\overline{1}}}} + {\\frac{1}{3} {A^{1}_{1,2}} {A^{2}_{2,\\overline{1}}}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} + \\left({A^{2}_{1,\\overline{2}}} -{ \\frac{1}{3} {A^{2}_{2,\\overline{1};\\overline{2}}}} + {\\frac{2}{3} {A^{1}_{1,\\overline{1};\\overline{2}}}} -{ \\frac{2}{3} {A^{1}_{1,\\overline{1}}} {\\overline{A^{1}_{1,2}}}} + {\\frac{1}{3} {A^{2}_{2,\\overline{1}}} {\\overline{A^{1}_{1,2}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} - 2 {\\overline{A^{1}_{1,2}}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2}$$ from direct computation before simplifying, and then simplifying with the previously derived constraints yields $$\\operatorname{d}\\theta^2 = \\left({\\frac{2}{3} {A^{1}_{1,\\overline{1}}}} + {\\frac{2}{3} {A^{2}_{2,\\overline{1}}}} -{ \\frac{4}{3} {\\overline{A^{1}_{1,2}}} {\\overline{A^{1}_{1,\\overline{1}}}}} + {\\frac{2}{3} {\\overline{A^{1}_{1,2}}} {\\overline{A^{2}_{2,\\overline{1}}}}}\\right) \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} + \\left({A^{2}_{1,\\overline{1}}} -{ \\frac{2}{9} {{A^{1}_{1,\\overline{1}}}^{2}}} -{ \\frac{2}{9} {{A^{2}_{2,\\overline{1}}}^{2}}} -{ \\frac{1}{3} {A^{2}_{2,\\overline{1};\\overline{1}}}} + {\\frac{2}{3} {A^{1}_{1,\\overline{1};\\overline{1}}}} + {\\frac{5}{9} {A^{1}_{1,\\overline{1}}} {A^{2}_{2,\\overline{1}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\left({A^{2}_{1,2}} -{ \\frac{1}{3} {A^{2}_{2,\\overline{1};2}}} + {\\frac{2}{3} {A^{1}_{1,\\overline{1};2}}} -{ \\frac{2}{3} {A^{1}_{1,2}} {A^{1}_{1,\\overline{1}}}} + {\\frac{1}{3} {A^{1}_{1,2}} {A^{2}_{2,\\overline{1}}}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} - 2 {\\overline{A^{1}_{1,2}}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2}.$$ And note, we still have $$\\operatorname{d}\\theta^1 = -\\theta^{2} \\wedge \\overline{\\theta}^{1} + \\left({\\frac{1}{3} {A^{1}_{1,\\overline{1}}}} + {\\frac{1}{3} {A^{2}_{2,\\overline{1}}}} -{ \\frac{2}{3} {\\overline{A^{1}_{1,2}}} {\\overline{A^{1}_{1,\\overline{1}}}}} + {\\frac{1}{3} {\\overline{A^{1}_{1,2}}} {\\overline{A^{2}_{2,\\overline{1}}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + A^{1}_{1,2} \\cdot \\theta^{1} \\wedge \\theta^{2} -  {\\overline{A^{1}_{1,2}}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2},$$ which shows how the coefficient of $\\theta^2\\wedge\\overline{\\theta^1}$ in $\\operatorname{d}\\theta^2$ relates to that of $\\theta^1\\wedge\\overline{\\theta^1}$ in $\\operatorname{d}\\theta^1$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "extD_before_subs = sp.simplify(extDer(theta2,CF_adapted))\n",
    "extD_after_subs = sp.simplify(extD_before_subs.subs(PDE_solution[0]))\n",
    "show(f'In the new coframe `CF_adapted`, we get $$\\\\operatorname{{d}}\\\\theta^2 = {LaTeX(extD_before_subs)}$$ from direct computation before simplifying, and then simplifying with the previously derived constraints yields $$\\\\operatorname{{d}}\\\\theta^2 = {LaTeX(extD_after_subs)}.$$ And note, we still have $$\\\\operatorname{{d}}\\\\theta^1 = {LaTeX(sp.simplify(extDer(theta1,CF_adapted)))},$$ which shows how the coefficient of $\\\\theta^2\\\\wedge\\\\overline{{\\\\theta^1}}$ in $\\\\operatorname{{d}}\\\\theta^2$ relates to that of $\\\\theta^1\\\\wedge\\\\overline{{\\\\theta^1}}$ in $\\\\operatorname{{d}}\\\\theta^1$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The key observation about the previous transformation is that it removed the $\\theta^1\\wedge\\overline{\\theta^2}$ term from $\\operatorname{d}\\theta^2$ and achieved a clear relationship between the coefficient of $\\theta^2\\wedge\\overline{\\theta^1}$ in $\\operatorname{d}\\theta^2$ and that of $\\theta^1\\wedge\\overline{\\theta^1}$ in $\\operatorname{d}\\theta^1$. Hence we have obtained a coframe with structure equations \n",
    "$$\n",
    "    \\operatorname{d}\\theta^1=\\overline{\\theta^1}\\wedge\\theta^2 +B^1_{12}\\theta^1\\wedge\\theta^2+  B^1_{1\\bar 1}\\theta^1\\wedge\\overline{\\theta^1} - \\overline{B^1_{12}}\\theta^1\\wedge\\overline{\\theta^2},\n",
    "$$  \n",
    "$$\n",
    "    \\operatorname{d}\\theta^2=B^2_{12}\\theta^1\\wedge\\theta^2+B^2_{1\\bar 1}\\theta^1\\wedge\\overline{\\theta^1}+2B^1_{1\\bar 1}\\theta^2\\wedge\\overline{\\theta^1}-2\\overline{B^1_{12}}\\theta^2\\wedge\\overline{\\theta^2}\n",
    "$$\n",
    "for some functions $B_{ij}^k$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "From now on we will no longer work with the old coframe `CF`, but rather use a new coframe assumed to already statisfy the above normalized form (i.e., 3-*adapted* coframes). In this notebook we will not actually use such 3-*adapted* coframes because in the next section we immediately go to working with a *lifted* 3-*adapted* coframe. Regardless, let's finish this subsection by initializing a 3-*adapted* coframe so that it is at least readily available for expirimentation within this notebook. Let's call the new coframe `CF_3_adapted` and use $B_{ij}^k$ to label structure equations\n",
    "\n",
    "Warning: we are reusing the labels $\\{\\theta^j\\}$ in `CF_3_adapted`, so computed objects like `extDer(theta1,CF)` and `extDer(theta1,CF_3_adapted)` represent different differential forms. Expressions like `extDer(extDer(theta1,CF),CF_3_adapted)` involving nested coframe derivatives w.r.t. different coframes are supported, but use these carefully, as LaTeX rendering of such objects can have rather subtle demarcations of what they represent."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We just initialized an abstract coframe (labeled `CF_3_adapted`) with basis 1-forms $\\{\\theta^{1}, \\theta^{2}, \\overline{\\theta}^{1}, \\overline{\\theta}^{2}\\}$ and structure equations $$\\operatorname{d}\\theta^1 = -\\theta^{2} \\wedge \\overline{\\theta}^{1} -  {\\overline{B^{1}_{1,2}}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} + B^{1}_{1,\\overline{1}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + B^{1}_{1,2} \\cdot \\theta^{1} \\wedge \\theta^{2}$$ and $$\\operatorname{d}\\theta^2 = -2 {\\overline{B^{1}_{1,2}}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2} + 2 {B^{1}_{1,\\overline{1}}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} + B^{2}_{1,\\overline{1}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + B^{2}_{1,2} \\cdot \\theta^{1} \\wedge \\theta^{2}.$$ Such coframes are $3$-$adapted$."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "coframe_labels = ['theta1','theta2']\n",
    "property_markers = {'theta1':{'holomorphic'},'theta2':{'holomorphic'}}\n",
    "createCoframe('CF_3_adapted',coframe_labels,str_eqns_labels='B',complete_to_complex_cf=True,markers=property_markers,integrable_complex_struct=True)\n",
    "\n",
    "subs_rules = {B_low_2_3_hi_1:-1} | {\n",
    "    B_low_1_4_hi_1:-sp.conjugate(B_low_1_2_hi_1),B_low_2_4_hi_1:0} | {\n",
    "    B_low_2_4_hi_2:-2*sp.conjugate(B_low_1_2_hi_1)} | {\n",
    "    B_low_1_4_hi_2:0, B_low_2_3_hi_2: 2*B_low_1_3_hi_1} # New conditions from the change of basis!\n",
    "subs_rules_conjugated = {sp.conjugate(k):sp.conjugate(v) for k,v in subs_rules.items()}\n",
    "CF_3_adapted.update_structure_equations(subs_rules|subs_rules_conjugated)\n",
    "\n",
    "show(f'We just initialized an abstract coframe (labeled `CF_3_adapted`) with basis 1-forms ${LaTeX(CF_3_adapted)}$ and structure equations $$\\\\operatorname{{d}}\\\\theta^1 = {LaTeX(extDer(theta1,CF_3_adapted))}$$ and $$\\\\operatorname{{d}}\\\\theta^2 = {LaTeX(extDer(theta2,CF_3_adapted))}.$$ Such coframes are $3$-$adapted$.')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Lifting the coframes (Section 3.1.5)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The 3-*adapted* coframes described in the previous section are only defined at every point up to a $U(1)$ action, and they lift to a unique set of 1-forms on the $U(1)$-bundle over $\\mathbb{C}^2$ whose sections are the $3$-adapted coframes.\n",
    "\n",
    "Let us set up a coframe `CF_canonical`$=(\\theta^1,\\theta^2,\\psi,\\overline{\\theta^1},\\overline{\\theta^2})$, with $\\theta^j$ representing forms as above and $\\psi$ representing a *vertical* form on the $U(1)$-bundle over $\\mathbb{C}^2$. It will not be *canonical* at first (as the name suggests) until we perform some final normalizations. Specifcally, there is ambiguity in how $\\psi$ is defined, which we resolve in this section."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We just initialized an abstract coframe (labeled `CF_canonical`) with basis 1-forms $\\{\\theta^{1}, \\theta^{2}, \\psi, \\overline{\\theta}^{1}, \\overline{\\theta}^{2}\\}$ and structure equations $$\\operatorname{d}\\theta^1 = -\\theta^{2} \\wedge \\overline{\\theta}^{1} -  {\\overline{C^{1}_{1,2}}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} + C^{1}_{1,\\overline{1}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} -  i \\cdot \\psi \\wedge \\theta^{1} + C^{1}_{1,2} \\cdot \\theta^{1} \\wedge \\theta^{2}$$ and $$\\operatorname{d}\\theta^2 = -2 {\\overline{C^{1}_{1,2}}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2} + 2 {C^{1}_{1,\\overline{1}}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} -  2 i \\cdot \\psi \\wedge \\theta^{2} + C^{2}_{1,\\overline{1}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + C^{2}_{1,2} \\cdot \\theta^{1} \\wedge \\theta^{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "coframe_labels = ['theta1','theta2','psi']\n",
    "property_markers = {'theta1':{'holomorphic'},'theta2':{'holomorphic'}, 'psi':{'real'}}\n",
    "createCoframe('CF_canonical',coframe_labels,str_eqns_labels='C',complete_to_complex_cf=True,markers=property_markers,integrable_complex_struct=True)\n",
    "\n",
    "subs_rules = {C_low_2_4_hi_1:-1} | {\n",
    "    globals()[f'C_low_3_{j}_hi_{k}']:0 for j in range(1,6) for k in range(1,6) if f'C_low_3_{j}_hi_{k}' in globals() and ((j,k) not in [(1,1),(2,2)])} | {\n",
    "    globals()[f'C_low_{j}_3_hi_{k}']:0 for j in range(1,6) for k in range(1,6) if f'C_low_{j}_3_hi_{k}' in globals() and ((j,k) not in [(1,1),(2,2)])} | {\n",
    "    C_low_1_5_hi_1:-sp.conjugate(C_low_1_2_hi_1),C_low_2_5_hi_1:0} | {\n",
    "    C_low_2_5_hi_2:-2*sp.conjugate(C_low_1_2_hi_1)} | {\n",
    "    C_low_1_5_hi_2:0, C_low_2_4_hi_2: 2*C_low_1_4_hi_1} | {     # New 3-adapted conditions from the change of basis!\n",
    "    C_low_1_3_hi_1:sp.I, C_low_2_3_hi_2:sp.I*2}                 # Maurer–Cartan form conditions\n",
    "subs_rules_conjugated = {sp.conjugate(k):sp.conjugate(v) for k,v in subs_rules.items()}\n",
    "CF_canonical.update_structure_equations(subs_rules|subs_rules_conjugated)\n",
    "\n",
    "show(f'We just initialized an abstract coframe (labeled `CF_canonical`) with basis 1-forms ${LaTeX(CF_canonical)}$ and structure equations $$\\\\operatorname{{d}}\\\\theta^1 = {LaTeX(extDer(theta1,CF_canonical))}$$ and $$\\\\operatorname{{d}}\\\\theta^2 = {LaTeX(extDer(theta2,CF_canonical))}.$$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Such $\\psi$ is however only naturally defined up real-valued combinations of $\\theta^j$ and $\\overline{\\theta^j}$, i.e., we should replace $\\psi$ with the more general formula\n",
    "$$\n",
    "\\psi \\mapsto \\psi +x^1\\theta^1+x^2\\theta^2+x^1\\theta^1-\\overline{x^1\\theta^1+x^2\\theta^2}\n",
    "$$\n",
    "for some variables $x^j$ representing functions of the total space of the $U(1)$ bundle:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "In the updated coframe `CF_canonical`$=\\{\\theta^{1}, \\theta^{2}, \\psi, \\overline{\\theta}^{1}, \\overline{\\theta}^{2}\\}$ computed by replacing $$\\psi\\mapsto\\overline{x_{2}} \\cdot \\overline{\\theta}^{2} + \\overline{x_{1}} \\cdot \\overline{\\theta}^{1} + \\psi + x_{2} \\cdot \\theta^{2} + x_{1} \\cdot \\theta^{1},$$ we have $$\\operatorname{d}\\theta^1 = -\\theta^{2} \\wedge \\overline{\\theta}^{1} + \\left({- {\\overline{C^{1}_{1,2}}}} -{ i \\overline{x_{2}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} -  i \\cdot \\psi \\wedge \\theta^{1} + \\left({C^{1}_{1,2}} -{ i x_{2}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} + \\left({C^{1}_{1,\\overline{1}}} -{ i \\overline{x_{1}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1},$$ and hence we can choose $x_1,x_2$ so that $C_{1,\\bar{1}}^{1}$ and $C_{1,2}^{1}$ coefficients are absorbed. The choices are obvious at a glance, but let's anyway do it programatically."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "createVariables('x',2)\n",
    "new_psi = psi + (x1*theta1+x2*theta2)+sp.conjugate(x1*theta1+x2*theta2)     #Purely imaginary!!!\n",
    "new_str_eqns = transform_coframe(CF_canonical,{psi:new_psi},CF_canonical.forms,min_conj_rules=CF_canonical.min_conj_rules).structure_equations\n",
    "CF_canonical.update_structure_equations(replace_eqns=new_str_eqns)\n",
    "show(f'In the updated coframe `CF_canonical`$={LaTeX(CF_canonical)}$ computed by replacing $$\\\\psi\\\\mapsto{LaTeX(new_psi)},$$ we have $$\\\\operatorname{{d}}\\\\theta^1 = {LaTeX(extDer(theta1,CF_canonical))},$$ and hence we can choose $x_1,x_2$ so that $C_{{1,\\\\bar{{1}}}}^{{1}}$ and $C_{{1,2}}^{{1}}$ coefficients are absorbed. The choices are obvious at a glance, but let\\'s anyway do it programatically.')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We just solved the equation $$0 = \\operatorname{d}\\theta^1\\wedge\\theta^2\\wedge\\psi = \\left({- {\\overline{C^{1}_{1,2}}}} -{ i \\overline{x_{2}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{2} + \\left({C^{1}_{1,\\overline{1}}} -{ i \\overline{x_{1}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1},$$ obtaining the solutions $$x_{1}={i} {\\overline{C^{1}_{1,\\overline{1}}}},\\quad x_{2}=- i {C^{1}_{1,2}}$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "equation_to_solve = extDer(theta1,CF_canonical)*theta2*psi\n",
    "solutions = solve_dgcv(equation_to_solve,x)[0]\n",
    "show(f'We just solved the equation $$0 = \\\\operatorname{{d}}\\\\theta^1\\\\wedge\\\\theta^2\\\\wedge\\\\psi = {LaTeX(equation_to_solve)},$$ obtaining the solutions $${',\\\\quad '.join(f'{LaTeX(k)}={LaTeX(v)}' for k,v in solutions.items())}$$')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We will use these solutions now to update the structure equations in `CF_canonical` with appropriately set $x_j$ values. We also relable coefficients in $\\operatorname{d}^2\\theta^2$ as $T^1$ and $T^2$, matching Section 3. \n",
    "\n",
    "One more note, it will be convenient to re-label the coefficients in the $\\operatorname{d}\\psi$ structure equation as $\\operatorname{d}\\psi = \\sum \\psi_{jk}^3\\text{[form j]}\\wedge\\text{[form k]}$, because these coeffs became undesirebly complicated following the $\\psi \\mapsto \\psi +x^1\\theta^1+x^2\\theta^2+x^1\\theta^1-\\overline{x^1\\theta^1+x^2\\theta^2}$ replacement. So we will substitute *new* $\\psi$ replacing the old ones. Since $\\operatorname{d}\\psi$ is semi-basic, we will also roll that into the relabeled coefficients by setting $\\psi^3_{jk}=0$ whenever $j$ or $k$ is $3$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Here are the structure equations in the new canonical connection (labeled `CF_canonical`) with basis 1-forms $\\{\\theta^{1}, \\theta^{2}, \\psi, \\overline{\\theta}^{1}, \\overline{\\theta}^{2}\\}$: $$\\operatorname{d}\\theta^1 = - i \\cdot \\psi \\wedge \\theta^{1} - \\theta^{2} \\wedge \\overline{\\theta}^{1},$$  $$\\operatorname{d}\\theta^2 = - 2 i \\cdot \\psi \\wedge \\theta^{2} + T_{1} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + T_{2} \\cdot \\theta^{1} \\wedge \\theta^{2},$$ and $$\\operatorname{d}\\psi = \\psi^{3}_{2,\\overline{1}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} + \\psi^{3}_{1,\\overline{1}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\psi^{3}_{1,2} \\cdot \\theta^{1} \\wedge \\theta^{2} + \\psi^{3}_{1,\\overline{2}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} + \\psi^{3}_{2,\\overline{2}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "T1 = zeroFormAtom('T_low_1',coframe=CF_canonical)     # new variables T1 and T2 for new coeff labels.\n",
    "T2 = zeroFormAtom('T_low_2',coframe=CF_canonical)\n",
    "subs_rules = solutions | {C_low_1_4_hi_2: T1, C_low_1_2_hi_2: T2 + 2*BARC_low_1_4_hi_1} \n",
    "subs_rules_conjugated = {sp.conjugate(k):sp.conjugate(v) for k,v in subs_rules.items()}\n",
    "terms_in_d_psi = [zeroFormAtom(f'psi_low_{j}_{k}_hi_3',coframe=CF_canonical)*CF_canonical.forms[j-1]*CF_canonical.forms[k-1] for j in range(1,6) for k in range(1,6) if f'C_low_{j}_{k}_hi_3' in globals() and 3 not in [j,k]]\n",
    "equation_replacement = {psi: sum(terms_in_d_psi[1:],terms_in_d_psi[0])}\n",
    "\n",
    "CF_canonical.update_structure_equations(subs_rules|subs_rules_conjugated,equation_replacement)\n",
    "show(f'Here are the structure equations in the new canonical connection (labeled `CF_canonical`) with basis 1-forms ${LaTeX(CF_canonical)}$: $$\\\\operatorname{{d}}\\\\theta^1 = {LaTeX(extDer(theta1,CF_canonical))},$$  $$\\\\operatorname{{d}}\\\\theta^2 = {LaTeX(extDer(theta2,CF_canonical))},$$ and $$\\\\operatorname{{d}}\\\\psi = {LaTeX(extDer(psi,CF_canonical))}.$$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finaly, let us apply \n",
    "$$\n",
    "    \\operatorname{d}^2\\theta^j = 0\n",
    "$$ \n",
    "once more together with\n",
    "$$\n",
    "\\operatorname{d}^2\\psi = 0\n",
    "\\quad\\text{ and }\\quad\n",
    "\\operatorname{d}\\psi = \\overline{\\operatorname{d}\\psi}\n",
    "$$ \n",
    "once more to eliminate some of the remaining functions in thes structure equations."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We just obtained the solutions $$\\overline{\\psi^{3}_{1,2}}=0, \\quad \\overline{\\psi^{3}_{1,\\overline{1}}}=\\frac{i}{2} \\left({{T_{1;2}} -{ {T_{2;\\overline{1}}}}}\\right), \\quad \\overline{\\psi^{3}_{1,\\overline{2}}}=- i {T_{2}}, \\quad \\overline{\\psi^{3}_{2,\\overline{1}}}=- \\frac{i}{2} {T_{2;\\overline{2}}}, \\quad \\overline{\\psi^{3}_{2,\\overline{2}}}=- i, \\quad \\psi^{3}_{2,\\overline{2};1}={\\psi^{3}_{1,\\overline{2};2}} -{ {\\psi^{3}_{1,2;\\overline{2}}}} -{ 2 i {T_{2}}}, \\quad \\psi^{3}_{1,\\overline{1};2}={\\psi^{3}_{1,2;\\overline{1}}} + {\\psi^{3}_{2,\\overline{1};1}} + {{i} {{T_{2}}^{2}}} -{ i {\\overline{T_{1}}}}, \\quad T_{1;3}=- 2 i {T_{1}}, \\quad \\psi^{3}_{1,2;3}=0, \\quad \\psi^{3}_{1,\\overline{1};3}=0, \\quad \\psi^{3}_{1,\\overline{2};3}=\\frac{1}{2} {T_{2;\\overline{2}}}, \\quad \\psi^{3}_{2,\\overline{1};3}=- {T_{2}}, \\quad \\psi^{3}_{2,\\overline{2};3}=0, \\quad \\psi^{3}_{1,\\overline{2};\\overline{1}}={\\psi^{3}_{1,\\overline{1};\\overline{2}}} + {{i} {T_{1}}} -{ \\frac{i}{2} {\\overline{T_{2}}} {T_{2;\\overline{2}}}}, \\quad \\psi^{3}_{2,\\overline{2};\\overline{1}}={\\psi^{3}_{2,\\overline{1};\\overline{2}}} -{ i {\\overline{T_{2}}}} -{ \\frac{i}{2} {T_{2;\\overline{2}}}}, \\quad T_{1;\\overline{2}}=0, \\quad \\psi^{3}_{1,2}=0, \\quad \\psi^{3}_{1,\\overline{1}}=\\frac{i}{2} \\left({{T_{2;\\overline{1}}} -{ {T_{1;2}}}}\\right), \\quad \\psi^{3}_{1,\\overline{2}}=\\frac{i}{2} {T_{2;\\overline{2}}}, \\quad \\psi^{3}_{2,\\overline{1}}={i} {T_{2}},\\quad\\text{and}\\quad \\psi^{3}_{2,\\overline{2}}=i$$ and updated the coframe `CF_canonical` structure equations accordingly."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "formulas = (sp.simplify(extDer(theta1,CF_canonical,2))).terms+(sp.simplify(extDer(theta2,CF_canonical,2))).terms+(sp.simplify(extDer(psi,CF_canonical,2))).terms+(sp.simplify(extDer(psi,CF_canonical,1)-sp.conjugate(extDer(psi,CF_canonical,1)))).terms\n",
    "\n",
    "solve_vars = set()\n",
    "filter_vars = [T2,coframe_derivative(T2,CF_canonical,3),coframe_derivative(T1,CF_canonical,1),coframe_derivative(T2,CF_canonical,4),coframe_derivative(T2,CF_canonical,2)]\n",
    "for formula in formulas:\n",
    "    solve_vars |= {var for var in formula.free_symbols if (hasattr(var,'label') and 'hi_3' in var.label) or (hasattr(var,'differential_order') and var.differential_order>0 and 'T_lo' in var.label)}\n",
    "for var in filter_vars:\n",
    "    solve_vars.discard(var)\n",
    "solutions = solve_dgcv(formulas,solve_vars)\n",
    "subs_rules = solutions[0] \n",
    "subs_rules_conjugated = {sp.conjugate(k):sp.conjugate(v) for k,v in subs_rules.items()}\n",
    "CF_canonical.update_structure_equations(subs_rules | subs_rules_conjugated)\n",
    "show(f'We just obtained the solutions {LaTeX_eqn_system(solutions[0],one_line=True)} and updated the coframe `CF_canonical` structure equations accordingly.')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "With this last update to the structure equations of `CF_canonical`=$\\{\\theta^{1}, \\theta^{2}, \\psi, \\overline{\\theta}^{1}, \\overline{\\theta}^{2}\\}$ we get: $$\\operatorname{d}\\theta^1 = -\\theta^{2} \\wedge \\overline{\\theta}^{1} -  i \\cdot \\psi \\wedge \\theta^{1},$$  $$\\operatorname{d}\\theta^2 = T_{2} \\cdot \\theta^{1} \\wedge \\theta^{2} + T_{1} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} -  2 i \\cdot \\psi \\wedge \\theta^{2},$$ and $$\\operatorname{d}\\psi = i \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2} + {i} {\\overline{T_{2}}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} + \\frac{i}{2} \\left({{\\smash{\\overline{T_{2\\vphantom{;1}}}}\\vphantom{T}_{\\vphantom{2};1}} -{ {\\smash{\\overline{T_{1\\vphantom{;\\overline{2}}}}}\\vphantom{T}_{\\vphantom{1};\\overline{2}}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\frac{i}{2} {\\smash{\\overline{T_{2\\vphantom{;2}}}}\\vphantom{T}_{\\vphantom{2};2}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show(f'With this last update to the structure equations of `CF_canonical`=${LaTeX(CF_canonical)}$ we get: $$\\\\operatorname{{d}}\\\\theta^1 = {LaTeX(extDer(theta1,CF_canonical))},$$  $$\\\\operatorname{{d}}\\\\theta^2 = {LaTeX(extDer(theta2,CF_canonical))},$$ and $$\\\\operatorname{{d}}\\\\psi = {LaTeX(extDer(psi,CF_canonical))}.$$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Using that $\\psi$ is real-valued, let's impose the constraint that $\\operatorname{d}\\psi = \\overline{\\operatorname{d}\\psi}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We just obtained the solutions $$\\smash{\\overline{T_{2\\vphantom{;2}}}}\\vphantom{T}_{\\vphantom{2};2}=2 {T_{2}}, \\quad T_{1;2}={\\smash{\\overline{T_{1\\vphantom{;\\overline{2}}}}}\\vphantom{T}_{\\vphantom{1};\\overline{2}}} + {T_{2;\\overline{1}}} -{ {\\smash{\\overline{T_{2\\vphantom{;1}}}}\\vphantom{T}_{\\vphantom{2};1}}},\\quad\\text{and}\\quad T_{2;\\overline{2}}=2 {\\overline{T_{2}}}$$ and updated the coframe `CF_canonical` structure equations accordingly."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "The updated structure equations are: $$\\operatorname{d}\\theta^1 = - i \\cdot \\psi \\wedge \\theta^{1} - \\theta^{2} \\wedge \\overline{\\theta}^{1},$$  $$\\operatorname{d}\\theta^2 = - 2 i \\cdot \\psi \\wedge \\theta^{2} + T_{1} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + T_{2} \\cdot \\theta^{1} \\wedge \\theta^{2},$$ and $$\\operatorname{d}\\psi = {i} {T_{2}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} + \\frac{i}{2} \\left({{T_{2;\\overline{1}}} -{ {T_{1;2}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + {i} {\\overline{T_{2}}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} + i \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "formulas = (extDer(psi,CF_canonical) -sp.conjugate(extDer(psi,CF_canonical))).terms\n",
    "solve_vars = set()\n",
    "filter_vars = [T2,sp.conjugate(T2)]\n",
    "for formula in formulas:\n",
    "    solve_vars |= {var for var in formula.free_symbols if (hasattr(var,'label') and 'hi_3' in var.label) or (hasattr(var,'differential_order') and var.differential_order>0 and 'T_lo' in var.label)}\n",
    "for var in filter_vars:\n",
    "    solve_vars.discard(var)\n",
    "solutions = solve_dgcv(formulas,solve_vars)\n",
    "subs_rules = solutions[0] \n",
    "subs_rules_conjugated = {sp.conjugate(k):sp.conjugate(v) for k,v in subs_rules.items()}\n",
    "real_condition_constraints = subs_rules | subs_rules_conjugated\n",
    "CF_canonical.update_structure_equations(real_condition_constraints)\n",
    "show(f'We just obtained the solutions {LaTeX_eqn_system(solutions[0],one_line=True)} and updated the coframe `CF_canonical` structure equations accordingly.')\n",
    "show(f'The updated structure equations are: $$\\\\operatorname{{d}}\\\\theta^1 = {LaTeX(extDer(theta1,CF_canonical))},$$  $$\\\\operatorname{{d}}\\\\theta^2 = {LaTeX(extDer(theta2,CF_canonical))},$$ and $$\\\\operatorname{{d}}\\\\psi = {LaTeX(extDer(psi,CF_canonical))}.$$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Section 3.2: Cartan geometric description"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Run the previous notebook section \n",
    ">Lifting the coframes (Section 3.1.5)\n",
    "\n",
    "before running this one. Specifically, we proceed assumng the coframe `CF_canonical` has been initialized (and updated) via the previous section.\n",
    "\n",
    "The 1-forms in `CF_canonical` define components of an $\\mathbb{R}^2\\rtimes \\mathfrak{sl}_2(\\mathbb{R})$-valued Cartan connection, which we can represent using the `DF_representation` class, a `dgcv` class representing $\\mathfrak{gl}$-valued differential forms."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We have just initialized the Cartan connection $$\\varphi = \\begin{pmatrix}0 & 0 & 0 \\\\ \\overline{\\theta}^{1} & - i\\psi & \\overline{\\theta}^{2} \\\\ \\theta^{1} & \\theta^{2} & i\\psi\\end{pmatrix}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "phi = DF_representation([[0,0,0],[sp.conjugate(theta1),-sp.I*psi,sp.conjugate(theta2)],[theta1,theta2,sp.I*psi]])\n",
    "show(f'We have just initialized the Cartan connection $$\\\\varphi = {LaTeX(phi)}.$$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "The curvature $2$-form of $\\varphi$ is $$\\operatorname{d}\\varphi+\\varphi\\wedge\\varphi = \\begin{pmatrix}0 & 0 & 0 \\\\ 0 & \\overline{T_{2}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} + \\left({\\frac{1}{2} {T_{2;\\overline{1}}}} -{ \\frac{1}{2} {T_{1;2}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + T_{2} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} & - {\\overline{T_{1}}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\overline{T_{2}} \\cdot \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} \\\\ 0 & T_{1} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} + T_{2} \\cdot \\theta^{1} \\wedge \\theta^{2} & - {\\overline{T_{2}}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{2} + \\left({\\frac{1}{2} {T_{1;2}}} -{ \\frac{1}{2} {T_{2;\\overline{1}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} -  {T_{2}} \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1}\\end{pmatrix}$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "curvatureForm = sp.simplify(extDer(phi,CF_canonical) + phi@phi)     # Matrix multiplication is denoted by `@`\n",
    "show(f'The curvature $2$-form of $\\\\varphi$ is $$\\\\operatorname{{d}}\\\\varphi+\\\\varphi\\\\wedge\\\\varphi = {LaTeX(curvatureForm)}$$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "The Bianchi identity  $0 = \\operatorname{d}\\left(\\operatorname{d}\\phi+\\phi\\wedge\\phi\\right)+\\phi\\wedge \\left(\\operatorname{d}\\phi+\\phi\\wedge\\phi\\right)-\\left(\\operatorname{d}\\phi+\\phi\\wedge\\phi\\right)\\wedge \\phi$ gives $$ 0 = \\begin{pmatrix}0 & 0 & 0 \\\\ 0 & \\left({T_{2;1}} + {{T_{2}}^{2}} + {\\frac{1}{2} {T_{1;2,2}}} -{ {\\overline{T_{1}}}} -{ \\frac{1}{2} {T_{2;\\overline{1},2}}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1} + \\left({\\frac{1}{2} {T_{2;\\overline{1},3}}} -{ \\frac{1}{2} {T_{1;2,3}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\left({\\smash{\\overline{T_{2\\vphantom{;3}}}}\\vphantom{T}_{\\vphantom{2};3}} + {{i} {\\overline{T_{2}}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\overline{\\theta}^{2} + \\left({- {\\smash{\\overline{T_{2\\vphantom{;2}}}}\\vphantom{T}_{\\vphantom{2};2}}} + {2 {T_{2}}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{2} + \\left({T_{1}} + {\\frac{1}{2} {T_{2;\\overline{1},\\overline{2}}}} -{ {\\smash{\\overline{T_{2\\vphantom{;\\overline{1}}}}}\\vphantom{T}_{\\vphantom{2};\\overline{1}}}} -{ {{\\overline{T_{2}}}^{2}}} -{ \\frac{1}{2} {T_{1;2,\\overline{2}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({T_{2;\\overline{2}}} -{2 {\\overline{T_{2}}}}\\right) \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({T_{2;3}} -{ i {T_{2}}}\\right) \\cdot \\psi \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1} & \\smash{\\overline{T_{1\\vphantom{;2}}}}\\vphantom{T}_{\\vphantom{1};2} \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1} + \\left({- {\\smash{\\overline{T_{1\\vphantom{;3}}}}\\vphantom{T}_{\\vphantom{1};3}}} + {2 i {\\overline{T_{1}}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\left({\\smash{\\overline{T_{2\\vphantom{;1}}}}\\vphantom{T}_{\\vphantom{2};1}} + {T_{1;2}} -{ {T_{2;\\overline{1}}}} -{ {\\smash{\\overline{T_{1\\vphantom{;\\overline{2}}}}}\\vphantom{T}_{\\vphantom{1};\\overline{2}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({\\smash{\\overline{T_{2\\vphantom{;3}}}}\\vphantom{T}_{\\vphantom{2};3}} + {{i} {\\overline{T_{2}}}}\\right) \\cdot \\psi \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({\\smash{\\overline{T_{2\\vphantom{;2}}}}\\vphantom{T}_{\\vphantom{2};2}} -{2 {T_{2}}}\\right) \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} \\\\ 0 & \\left({T_{1;3}} + {2 i {T_{1}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\overline{\\theta}^{1} + T_{1;\\overline{2}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({T_{2;\\overline{2}}} -{2 {\\overline{T_{2}}}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{2} + \\left({T_{2;3}} -{ i {T_{2}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\theta^{2} & \\left({\\overline{T_{1}}} + {\\frac{1}{2} {T_{2;\\overline{1},2}}} -{ {T_{2;1}}} -{ {{T_{2}}^{2}}} -{ \\frac{1}{2} {T_{1;2,2}}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1} + \\left({\\frac{1}{2} {T_{1;2,3}}} -{ \\frac{1}{2} {T_{2;\\overline{1},3}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\left({- {\\smash{\\overline{T_{2\\vphantom{;3}}}}\\vphantom{T}_{\\vphantom{2};3}}} -{ i {\\overline{T_{2}}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\overline{\\theta}^{2} + \\left({\\smash{\\overline{T_{2\\vphantom{;2}}}}\\vphantom{T}_{\\vphantom{2};2}} -{2 {T_{2}}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{2} + \\left({\\smash{\\overline{T_{2\\vphantom{;\\overline{1}}}}}\\vphantom{T}_{\\vphantom{2};\\overline{1}}} + {{\\overline{T_{2}}}^{2}} + {\\frac{1}{2} {T_{1;2,\\overline{2}}}} -{ {T_{1}}} -{ \\frac{1}{2} {T_{2;\\overline{1},\\overline{2}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({- {T_{2;\\overline{2}}}} + {2 {\\overline{T_{2}}}}\\right) \\cdot \\theta^{2} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({- {T_{2;3}}} + {{i} {T_{2}}}\\right) \\cdot \\psi \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1}\\end{pmatrix}$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "The Bianchi identity simplifies under the previously derived contraints $$\\smash{\\overline{T_{2\\vphantom{;2}}}}\\vphantom{T}_{\\vphantom{2};2}=2 {T_{2}},\\quad T_{1;2}={\\smash{\\overline{T_{1\\vphantom{;\\overline{2}}}}}\\vphantom{T}_{\\vphantom{1};\\overline{2}}} + {T_{2;\\overline{1}}} -{ {\\smash{\\overline{T_{2\\vphantom{;1}}}}\\vphantom{T}_{\\vphantom{2};1}}},\\quad T_{2;\\overline{2}}=2 {\\overline{T_{2}}},\\quad \\smash{\\overline{T_{1\\vphantom{;\\overline{2}}}}}\\vphantom{T}_{\\vphantom{1};\\overline{2}}={\\smash{\\overline{T_{2\\vphantom{;1}}}}\\vphantom{T}_{\\vphantom{2};1}} + {T_{1;2}} -{ {T_{2;\\overline{1}}}},$$ yielding $$0 = \\begin{pmatrix}0 & 0 & 0 \\\\ 0 & \\left({T_{2;3}} -{ i {T_{2}}}\\right) \\cdot \\psi \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1} + \\left({T_{1}} + {\\frac{1}{2} {T_{2;\\overline{1},\\overline{2}}}} -{ {\\smash{\\overline{T_{2\\vphantom{;\\overline{1}}}}}\\vphantom{T}_{\\vphantom{2};\\overline{1}}}} -{ {{\\overline{T_{2}}}^{2}}} -{ \\frac{1}{2} {T_{1;2,\\overline{2}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({\\smash{\\overline{T_{2\\vphantom{;3}}}}\\vphantom{T}_{\\vphantom{2};3}} + {{i} {\\overline{T_{2}}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\overline{\\theta}^{2} + \\left({\\frac{1}{2} {T_{2;\\overline{1},3}}} -{ \\frac{1}{2} {T_{1;2,3}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\left({T_{2;1}} + {{T_{2}}^{2}} + {\\frac{1}{2} {T_{1;2,2}}} -{ {\\overline{T_{1}}}} -{ \\frac{1}{2} {T_{2;\\overline{1},2}}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1} & \\left({\\smash{\\overline{T_{2\\vphantom{;3}}}}\\vphantom{T}_{\\vphantom{2};3}} + {{i} {\\overline{T_{2}}}}\\right) \\cdot \\psi \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({\\smash{\\overline{T_{2\\vphantom{;1}}}}\\vphantom{T}_{\\vphantom{2};1}} + {T_{1;2}} -{ {T_{2;\\overline{1}}}} -{ {\\smash{\\overline{T_{1\\vphantom{;\\overline{2}}}}}\\vphantom{T}_{\\vphantom{1};\\overline{2}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({- {\\smash{\\overline{T_{1\\vphantom{;3}}}}\\vphantom{T}_{\\vphantom{1};3}}} + {2 i {\\overline{T_{1}}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\smash{\\overline{T_{1\\vphantom{;2}}}}\\vphantom{T}_{\\vphantom{1};2} \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1} \\\\ 0 & \\left({T_{2;3}} -{ i {T_{2}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\theta^{2} + T_{1;\\overline{2}} \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({T_{1;3}} + {2 i {T_{1}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\overline{\\theta}^{1} & \\left({- {T_{2;3}}} + {{i} {T_{2}}}\\right) \\cdot \\psi \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1} + \\left({\\smash{\\overline{T_{2\\vphantom{;\\overline{1}}}}}\\vphantom{T}_{\\vphantom{2};\\overline{1}}} + {{\\overline{T_{2}}}^{2}} + {\\frac{1}{2} {T_{1;2,\\overline{2}}}} -{ {T_{1}}} -{ \\frac{1}{2} {T_{2;\\overline{1},\\overline{2}}}}\\right) \\cdot \\theta^{1} \\wedge \\overline{\\theta}^{1} \\wedge \\overline{\\theta}^{2} + \\left({- {\\smash{\\overline{T_{2\\vphantom{;3}}}}\\vphantom{T}_{\\vphantom{2};3}}} -{ i {\\overline{T_{2}}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\overline{\\theta}^{2} + \\left({\\frac{1}{2} {T_{1;2,3}}} -{ \\frac{1}{2} {T_{2;\\overline{1},3}}}\\right) \\cdot \\psi \\wedge \\theta^{1} \\wedge \\overline{\\theta}^{1} + \\left({\\overline{T_{1}}} + {\\frac{1}{2} {T_{2;\\overline{1},2}}} -{ {T_{2;1}}} -{ {{T_{2}}^{2}}} -{ \\frac{1}{2} {T_{1;2,2}}}\\right) \\cdot \\theta^{1} \\wedge \\theta^{2} \\wedge \\overline{\\theta}^{1}\\end{pmatrix}$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "Bianchi_ID = sp.simplify(extDer(curvatureForm,CF_canonical)+phi@curvatureForm-curvatureForm@phi)\n",
    "simplified_Bianchi_ID = simplify_with_PDEs(Bianchi_ID,real_condition_constraints)\n",
    "show(f'The Bianchi identity  $0 = \\\\operatorname{{d}}\\\\left(\\\\operatorname{{d}}\\\\phi+\\\\phi\\\\wedge\\\\phi\\\\right)+\\\\phi\\\\wedge \\\\left(\\\\operatorname{{d}}\\\\phi+\\\\phi\\\\wedge\\\\phi\\\\right)-\\\\left(\\\\operatorname{{d}}\\\\phi+\\\\phi\\\\wedge\\\\phi\\\\right)\\\\wedge \\\\phi$ gives $$ 0 = {LaTeX(Bianchi_ID)}$$')\n",
    "show(f'The Bianchi identity simplifies under the previously derived contraints $${',\\\\quad '.join(f'{LaTeX(k)}={LaTeX(v)}' for k,v in real_condition_constraints.items())},$$ yielding $$0 = {LaTeX(simplified_Bianchi_ID)}$$')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To summarize these Bianchi identities, and the previous constraint arising from $\\operatorname{d}\\psi = \\overline{\\operatorname{d}\\psi}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "The Bianchi identities and previously solved $\\operatorname{d}\\psi = \\overline{\\operatorname{d}\\psi}$ give $$T_{1;2,2}={T_{2;\\overline{1},2}} -{2 {T_{2;1}}} -{2 {{T_{2}}^{2}}} + {2 {\\overline{T_{1}}}}, \\quad \\smash{\\overline{T_{2\\vphantom{;3}}}}\\vphantom{T}_{\\vphantom{2};3}=- i {\\overline{T_{2}}}, \\quad T_{2;3}={i} {T_{2}}, \\quad T_{2;\\overline{1},3}=T_{1;2,3}, \\quad T_{2;\\overline{1},\\overline{2}}={T_{1;2,\\overline{2}}} -{2 {T_{1}}} + {2 {\\smash{\\overline{T_{2\\vphantom{;\\overline{1}}}}}\\vphantom{T}_{\\vphantom{2};\\overline{1}}}} + {2 {{\\overline{T_{2}}}^{2}}}, \\quad \\smash{\\overline{T_{1\\vphantom{;\\overline{2},\\overline{2}}}}}\\vphantom{T}_{\\vphantom{1};\\overline{2},\\overline{2}}={\\smash{\\overline{T_{2\\vphantom{;1,\\overline{2}}}}}\\vphantom{T}_{\\vphantom{2};1,\\overline{2}}} -{2 {\\smash{\\overline{T_{2\\vphantom{;\\overline{1}}}}}\\vphantom{T}_{\\vphantom{2};\\overline{1}}}} -{2 {{\\overline{T_{2}}}^{2}}} + {2 {T_{1}}}, \\quad \\smash{\\overline{T_{2\\vphantom{;1,3}}}}\\vphantom{T}_{\\vphantom{2};1,3}=\\smash{\\overline{T_{1\\vphantom{;\\overline{2},3}}}}\\vphantom{T}_{\\vphantom{1};\\overline{2},3}, \\quad \\smash{\\overline{T_{2\\vphantom{;1,2}}}}\\vphantom{T}_{\\vphantom{2};1,2}={\\smash{\\overline{T_{1\\vphantom{;\\overline{2},2}}}}\\vphantom{T}_{\\vphantom{1};\\overline{2},2}} -{2 {\\overline{T_{1}}}} + {2 {T_{2;1}}} + {2 {{T_{2}}^{2}}}, \\quad \\smash{\\overline{T_{2\\vphantom{;2}}}}\\vphantom{T}_{\\vphantom{2};2}=2 {T_{2}}, \\quad T_{1;2}={\\smash{\\overline{T_{1\\vphantom{;\\overline{2}}}}}\\vphantom{T}_{\\vphantom{1};\\overline{2}}} + {T_{2;\\overline{1}}} -{ {\\smash{\\overline{T_{2\\vphantom{;1}}}}\\vphantom{T}_{\\vphantom{2};1}}}, \\quad T_{2;\\overline{2}}=2 {\\overline{T_{2}}},\\quad\\text{and}\\quad \\smash{\\overline{T_{1\\vphantom{;\\overline{2}}}}}\\vphantom{T}_{\\vphantom{1};\\overline{2}}={\\smash{\\overline{T_{2\\vphantom{;1}}}}\\vphantom{T}_{\\vphantom{2};1}} + {T_{1;2}} -{ {T_{2;\\overline{1}}}}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "formulas = simplify_with_PDEs(extDer(psi,CF_canonical,2),real_condition_constraints).terms\n",
    "solve_vars = set()\n",
    "filter_vars = [T2,sp.conjugate(T2),T1,sp.conjugate(T1)]\n",
    "for formula in formulas:\n",
    "    solve_vars |= formula.free_symbols\n",
    "for var in filter_vars:\n",
    "    solve_vars.discard(var)\n",
    "solutions = solve_dgcv(formulas,solve_vars)\n",
    "Bianchi_IDs = solutions[0] \n",
    "Bianchi_IDs |= {sp.conjugate(k):sp.conjugate(v) for k,v in Bianchi_IDs.items()}\n",
    "show(f'The Bianchi identities and previously solved $\\\\operatorname{{d}}\\\\psi = \\\\overline{{\\\\operatorname{{d}}\\\\psi}}$ give {LaTeX_eqn_system(Bianchi_IDs|real_condition_constraints,one_line=True,add_period=True)}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Section 3.3: Parametric expressions"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook section accompanies the article's Section 3.3.\n",
    "\n",
    "We begin with a potential $\\rho$ and coframe $(\\theta^1,\\theta^2,\\psi,\\overline{\\theta^1},\\overline{\\theta^2})$ given by\n",
    "$$\n",
    "    \\theta^1=\\operatorname{i} \\sqrt{\\rho_{1\\overline{1}}}\\operatorname{d} z_1+\\operatorname{i}\\frac{ \\rho_{2\\overline{1}}}{\\sqrt{\\rho_{1\\overline{1}}}}\\operatorname{d} z_2,\n",
    "    \\quad\n",
    "    \\theta^2=A_i\\operatorname{d} z_i,\n",
    "    \\quad\n",
    "    \\psi=\\varphi+B_i\\operatorname{d} z_i+\\overline{B_i}\\operatorname{d}\\overline{z_i}\n",
    "$$\n",
    "where $z_1,z_2$ are complex coordinates and $\\phi$ represents a real exact 1-form on a local trivialization of a $U(1)$ bundle over $\\mathbb{C}^2$ whose restriction to fibers coincides with the Maurer–Cartan form. Specifically, in coordinates $(z_1,z_2,t)$ of the local trivalization, $\\phi=\\operatorname{d}t$.\n",
    "\n",
    "The section's computations, however, take place on a section of the $U(1)$ bundle, where the pullback of $\\psi$ has the form $$ \\psi = B_i\\operatorname{d} z_i+\\overline{B_i}\\operatorname{d}\\overline{z_i}$$ and $A_i,B_i$ depend only on $z_i\\overline{z_i}$.\n",
    "\n",
    "\n",
    "Before fully using local coordinates $z_j$ we will start with symbolic representations of their coordinate 1-forms, representing\n",
    "$$\n",
    "Z^i:=\\operatorname{d} z_i\n",
    "\\quad\\text{ and }\\quad\n",
    "\\overline{Z^i}:=\\operatorname{d} \\overline{z_i}.\n",
    "$$\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Initializing the moving coframe\n",
    "\n",
    "First we set up the coordinate coframe `CF_coordinate`$=(Z^1,Z^2,\\varphi,\\overline{Z^1},\\overline{Z^2})$ in terms of $\\rho$ and then define the adapted coframe $(\\theta^1,\\theta^2,\\psi,\\overline{\\theta^1},\\overline{\\theta^2})$ in terms of the coordinate coframe:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We just initialized an abstract coframe (labeled `CF_coordinate`) with basis 1-forms $\\{Z^{1}, Z^{2}, \\varphi, \\overline{Z}^{1}, \\overline{Z}^{2}\\}$ and structure coefficients $$\\left( \\Gamma^{1}_{1,2}, \\Gamma^{2}_{1,2}, \\Gamma^{3}_{1,2}, \\Gamma^{1}_{1,3}, \\Gamma^{2}_{1,3}, \\Gamma^{3}_{1,3}, \\Gamma^{1}_{1,\\overline{1}}, \\Gamma^{2}_{1,\\overline{1}}, \\Gamma^{3}_{1,\\overline{1}}, \\Gamma^{1}_{1,\\overline{2}}, \\Gamma^{2}_{1,\\overline{2}}, \\Gamma^{3}_{1,\\overline{2}}, \\Gamma^{1}_{2,3}, \\Gamma^{2}_{2,3}, \\Gamma^{3}_{2,3}, \\Gamma^{1}_{2,\\overline{1}}, \\Gamma^{2}_{2,\\overline{1}}, \\Gamma^{3}_{2,\\overline{1}}, \\Gamma^{1}_{2,\\overline{2}}, \\Gamma^{2}_{2,\\overline{2}}, \\Gamma^{3}_{2,\\overline{2}}, \\Gamma^{1}_{3,\\overline{1}}, \\Gamma^{2}_{3,\\overline{1}}, \\Gamma^{3}_{3,\\overline{1}}, \\Gamma^{1}_{3,\\overline{2}}, \\Gamma^{2}_{3,\\overline{2}}, \\Gamma^{3}_{3,\\overline{2}} \\right).$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "On coframe initialization, we applied some assumptions about which basis forms should be handled as holomorphic, which are real, and which are closed by setting the`markers` keyword. The optional `integrable_complex_struct=True` keyword intsructs the automated initialization to simplify structure equations under the assumption that the underlying complex structure w.r.t. which holomorphic DF are distinguished is integrable. Since this represents a coordinate coframe, we set all forms a close, and hence the simplified structure equations are $$\\operatorname{d}Z^{1}=0, \\quad \\operatorname{d}Z^{2}=0, \\quad \\operatorname{d}\\varphi=0, \\quad \\operatorname{d}\\overline{Z}^{1}=0,\\quad\\text{and}\\quad \\operatorname{d}\\overline{Z}^{2}=0.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "coframe_labels = ['Z1','Z2','varphi']\n",
    "property_markers = {'Z1':{'holomorphic','closed'},'Z2':{'holomorphic','closed'},'varphi':{'closed'}}\n",
    "createCoframe('CF_coordinate',coframe_labels,str_eqns_labels='Gamma',complete_to_complex_cf=True,markers=property_markers,integrable_complex_struct=True)\n",
    "\n",
    "show(f'We just initialized an abstract coframe (labeled `CF_coordinate`) with basis 1-forms ${LaTeX(CF_coordinate)}$ and structure coefficients $${LaTeX(Gamma)}.$$')\n",
    "show(f'On coframe initialization, we applied some assumptions about which basis forms should be handled as holomorphic, which are real, and which are closed by setting the`markers` keyword. The optional `integrable_complex_struct=True` keyword intsructs the automated initialization to simplify structure equations under the assumption that the underlying complex structure w.r.t. which holomorphic DF are distinguished is integrable. Since this represents a coordinate coframe, we set all forms a close, and hence the simplified structure equations are {LaTeX_eqn_system(CF_coordinate.structure_equations,left_prefix=r'\\operatorname{d}',add_period=True,one_line=True)}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To represent $\\rho$ we use the `dgcv.zeroFormAtom` class, as it will correctly interact with coframes and exterior derivatives to generate symbolic coframe derivatives.  Furthermore, setting the `DGCV.zeroFormAtom.coframe_independants` attributes let's us represent a function depending only on $(z^1,z^2)$ rather than $(z^1,z^2,t)$.\n",
    "\n",
    "The best way to initialize such objects is with the `createZeroForm` function:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We just initialized abstract zero forms $$\\rho,\\quad \\rho_{1,\\overline{1}},\\quad \\rho_{2,\\overline{1}},\\quad A_{1},\\quad A_{2},\\quad B_{1},\\quad B_{2}, $$ and the coframe $$(\\theta^1,\\theta^2,\\psi,\\overline{\\theta^1},\\overline{\\theta^2})=\\left( \\frac{{{i} {\\rho_{2,\\overline{1}}}}}{{\\sqrt{{\\rho_{1,\\overline{1}}}}}} \\cdot Z^{2} + {i} {\\sqrt{{\\rho_{1,\\overline{1}}}}} \\cdot Z^{1}, A_{2} \\cdot Z^{2} + A_{1} \\cdot Z^{1}, \\overline{B_{2}} \\cdot \\overline{Z}^{2} + \\overline{B_{1}} \\cdot \\overline{Z}^{1} + B_{1} \\cdot Z^{1} + \\varphi + B_{2} \\cdot Z^{2} ,\\ldots\\right)$$ with $$(\\overline{\\theta^1},\\overline{\\theta^2})=\\left( - i {\\sqrt{{\\rho_{\\overline{1},1}}}} \\cdot \\overline{Z}^{1} + \\frac{\\left({- i {\\rho_{\\overline{2},1}}}\\right)}{{\\sqrt{{\\rho_{\\overline{1},1}}}}} \\cdot \\overline{Z}^{2}, \\overline{A_{1}} \\cdot \\overline{Z}^{1} + \\overline{A_{2}} \\cdot \\overline{Z}^{2} \\right).$$ Keep in mind, $Z^j$ represents the coordinate $1$-form $\\operatorname{d}z^j$."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "createZeroForm('rho',assumeReal=True,coframe=CF_coordinate,coframe_independants={CF_coordinate:{2}})  # initialize the zero form rho\n",
    "rho_1b1 = coframe_derivative(rho,CF_coordinate,0,3)                        # label a coframe derivative of rho that we will need often\n",
    "rho_2b1 = coframe_derivative(rho,CF_coordinate,1,3)\n",
    "\n",
    "# we can set coframe independents s.t. coframe derivative by D_phi are 0 because computations are done on a bundle section.\n",
    "createZeroForm('A',2,coframe=CF_coordinate,coframe_independants={CF_coordinate:{2}})  # initialize zero forms A1 and A2\n",
    "createZeroForm('B',2,coframe=CF_coordinate,coframe_independants={CF_coordinate:{2}})  # initialize zero forms B1 and B2\n",
    "\n",
    "theta1 = sp.I*rho_1b1**(sp.Rational(1,2))*Z1+(sp.I*rho_2b1/(rho_1b1**(sp.Rational(1,2))))*Z2\n",
    "theta2 = A1*Z1+A2*Z2\n",
    "c_theta1=sp.conjugate(theta1)\n",
    "c_theta2=sp.conjugate(theta2)\n",
    "psi = varphi+B1*Z1+B2*Z2+sp.conjugate(B1*Z1+B2*Z2)\n",
    "\n",
    "show(f'We just initialized abstract zero forms $${',\\\\quad '.join(LaTeX(obj) for obj in (rho,rho_1b1,rho_2b1)+A+B)}, $$ and the coframe $$(\\\\theta^1,\\\\theta^2,\\\\psi,\\\\overline{{\\\\theta^1}},\\\\overline{{\\\\theta^2}})=\\\\left({LaTeX((theta1,theta2,psi))[6:-7]},\\\\ldots\\\\right)$$ with $$(\\\\overline{{\\\\theta^1}},\\\\overline{{\\\\theta^2}})={LaTeX((c_theta1,c_theta2))}.$$ Keep in mind, $Z^j$ represents the coordinate $1$-form $\\\\operatorname{{d}}z^j$.')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Constraints on higher order symbolic coframe derivatives of $\\rho$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Coframe derivatives such as $\\rho_{j_1,\\ldots,j_\\eta,\\bar{k_1},\\ldots,\\bar{k_\\mu}}$ are merely symbolic, so although a zero form expression `expr` given in terms of them may simplify to zero under some substitutions, it does not mean that higher order coframe derivatives of `expr` will. By applying symbolic differentiation iteratively, from one equation involving `rho` we derive additional equations involving its higher order symbolic coframe derivatives. Similarly setting iterated exterior derivatives of `expr` equal to zero yields further constraints on higher order symbolic coframe derivatives of $\\rho$. Let's derive such constraints from the first few iterated exterior derivatives of all functions appearing in $\\theta^1\\wedge\\overline{\\theta^2}$.\n",
    "\n",
    "Programatically, we compute `extDer(expr,CF_coordinate,with_canonicalize=True)` and then pass the formula through `solve_dgcv`, which will return constraints on the coframe derivatives. Iterating this, we subsequently give `solve_dgcv` formulas that are simplified subject to the previously computed PDE constraints. And for finer control over the result, we will also prescribe the variables that `solve_dgcv` solves w.r.t.. The `with_canonicalize=True` keyword interchanges coframe derivatives into a canonical order, a normalization step neccessary for programatically recognizing equivalent higher order expressions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Since $0 = \\operatorname{d}\\omega = \\operatorname{d}(\\theta^1\\wedge\\overline{\\theta^1})$, we have $$0 = \\operatorname{d}\\omega = \\left({- {\\rho_{1,2,\\overline{2}}}} + {{\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)}\\right) \\cdot Z^{1} \\wedge Z^{2} \\wedge \\overline{Z}^{2} + \\left({\\rho_{2,\\overline{1},\\overline{2}}} -{ {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)}\\right) \\cdot Z^{2} \\wedge \\overline{Z}^{1} \\wedge \\overline{Z}^{2}.$$ The coefficient functions from this 2-form expansion must all be zero, and hence so must their respective coframe derivatives of all higher orders. We can compute such coframe derivatives to get higher order constraints on $\\rho $, i.e., differential corollaries."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dOmega = sp.simplify(extDer(theta1*c_theta1,CF_coordinate,with_canonicalize=True))\n",
    "coeff_functions = dOmega.coeffs\n",
    "\n",
    "show(f'Since $0 = \\\\operatorname{{d}}\\\\omega = \\\\operatorname{{d}}(\\\\theta^1\\\\wedge\\\\overline{{\\\\theta^1}})$, we have $$0 = \\\\operatorname{{d}}\\\\omega = {LaTeX(dOmega)}.$$ The coefficient functions from this 2-form expansion must all be zero, and hence so must their respective coframe derivatives of all higher orders. We can compute such coframe derivatives to get higher order constraints on $\\\\rho $, i.e., differential corollaries.')\n",
    "# display_DGCV(f'For example, differentiating the coefficient function equation $$0 = {LaTeX(coeff_functions[0])}$$ yields the differential corollaries $$0 = {',$$ $$0 = '.join([LaTeX(coeff) for coeff in sp.simplify(extDer(coeff_functions[0],CF_coordinate)).coeffs])}$$')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Differentiating $$0 = {- {\\rho_{1,2,\\overline{2}}}} + {{\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)}$$ yields the differential corollaries $$0={- {\\rho_{1,2,\\overline{2},\\overline{2}}}} + {{\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,2,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{ {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right)},$$ $$ 0={- {\\rho_{1,1,2,\\overline{2}}}} + {{\\rho_{1,1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {2 {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right)},$$ $$ 0={- {\\rho_{1,2,2,\\overline{2}}}} + {{\\rho_{1,1,2,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,2,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,2,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,\\overline{2}}} {{\\rho_{1,2,\\overline{1}}}^{2}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{ {\\rho_{1,1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right)},$$ and $$0={- {\\rho_{1,2,\\overline{1},\\overline{2}}}} + {{\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{ {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right)}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "Differentiating $$0 = {\\rho_{2,\\overline{1},\\overline{2}}} -{ {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)}$$ yields the differential corollaries $$0={\\rho_{2,\\overline{1},\\overline{2},\\overline{2}}} + {{\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right) {{\\rho_{1,\\overline{1},\\overline{2}}}^{2}}} -{ {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,\\overline{1},\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {{\\rho_{1,\\overline{1},\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {{\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{2 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right)},$$ $$ 0={\\rho_{1,2,\\overline{1},\\overline{2}}} -{ {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {{\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {{\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right)},$$ $$ 0={\\rho_{2,2,\\overline{1},\\overline{2}}} -{ {\\rho_{1,2,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,2,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {{\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {{\\rho_{1,2,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{2 {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right)},$$ and $$0={\\rho_{2,\\overline{1},\\overline{1},\\overline{2}}} -{ {\\rho_{1,\\overline{1},\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{2 {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{2 {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right) {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {2 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {2 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "eqns = []               # We'll collect equations to solve in this list\n",
    "for cf in coeff_functions:\n",
    "    new_eqns = list(expand_dgcv(eqn) for eqn in sp.simplify(extDer(cf,CF_coordinate,with_canonicalize=True)).coeffs)\n",
    "    eqns += [cf] + new_eqns            # add the new equations to list we are gathering them in\n",
    "    show(f'Differentiating $$0 = {LaTeX(cf)}$$ yields the differential corollaries {LaTeX_eqn_system(new_eqns,add_period=True)}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Solution to derivatives of coefficient equations in $0=\\operatorname{d}\\omega$: $$\\rho_{1,1,2,\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right) \\left({{{\\rho_{1,1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {{\\rho_{1,1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {2 {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}}}}\\right),$$ $$ \\rho_{1,2,2,\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-4}}\\right) \\left({{{\\rho_{1,1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {{\\rho_{1,2,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {3 {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}}}\\right),$$ $$ \\rho_{1,2,\\overline{1},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right) \\left({{{\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {{\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {{\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}}} + {2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}}}\\right),$$ $$ \\rho_{1,2,\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right) \\left({{{\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}}} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}}}\\right),$$ $$ \\rho_{1,2,\\overline{2},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-4}}\\right) \\left({{{\\rho_{1,1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {{\\rho_{1,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} -{2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}}}\\right),$$ $$ \\rho_{2,2,\\overline{1},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-4}}\\right) \\left({{{\\rho_{1,1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {{\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}}}\\right),$$ $$ \\rho_{2,\\overline{1},\\overline{1},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right) \\left({{{\\rho_{1,\\overline{1},\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {{\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {2 {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {2 {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}} -{2 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}}} -{2 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}}}}\\right),$$ $$ \\rho_{2,\\overline{1},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right) \\left({{{\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}}} + {{\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}}}\\right),$$ and $$\\rho_{2,\\overline{1},\\overline{2},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-4}}\\right) \\left({{{\\rho_{1,\\overline{1},\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {{\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {{\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} + {3 {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{3 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} + {2 {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}}}\\right).$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "solve_eqns_order_4 = eqns\n",
    "\n",
    "# We manually specify the variables w.r.t. solve (indices 0 and 1 are z1 and z2 partials whereas 3 and 4 correspond to their conjugate partials.)\n",
    "solve_vars_order_4 = [coframe_derivative(rho,CF_coordinate,0,1,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,0,1,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,1,1,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,1,3,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,1,4,4),\n",
    "              coframe_derivative(rho,CF_coordinate,1,3,4),\n",
    "              coframe_derivative(rho,CF_coordinate,1,3,3,4),\n",
    "              coframe_derivative(rho,CF_coordinate,1,1,3,4),\n",
    "              coframe_derivative(rho,CF_coordinate,1,3,4,4)\n",
    "              ]\n",
    "rho_constraints = solve_dgcv(solve_eqns_order_4,solve_vars_order_4)[0]\n",
    "show(f'Solution to derivatives of coefficient equations in $0=\\\\operatorname{{d}}\\\\omega$: {LaTeX_eqn_system(rho_constraints,add_period=True)}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Differentiating each of these equations once more gives a set of 4 additional higher-order equations:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "higher_order_eqns = []\n",
    "for eqn in  [j for i, j in enumerate(eqns) if i not in (0, 5)]:\n",
    "    new_eqns = list(expand_dgcv(j) for j in sp.simplify(extDer(eqn,CF_coordinate,with_canonicalize=True).subs(rho_constraints)).coeffs)\n",
    "    higher_order_eqns += new_eqns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Solution to derivatives of coefficient equations in $0=\\operatorname{d}\\omega$: $$\\rho_{1,1,1,2,\\overline{2}}={{\\rho_{1,1,1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,1,1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {3 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {3 {\\rho_{1,1,2,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,1,1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{6 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{6 {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{3}} \\left({{\\rho_{1,\\overline{1}}}^{-4}}\\right)} -{3 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{3 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{3 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,1,\\overline{1}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{3 {\\rho_{1,1,2,\\overline{1}}} {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {6 {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right)} + {6 {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right)} + {6 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right)},$$ $$ \\rho_{1,1,2,2,\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-5}}\\right) \\left({{{\\rho_{1,1,1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,1,1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{1,1,2,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{4}}} -{12 {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {2 {\\rho_{1,1,\\overline{2}}} {{\\rho_{1,2,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{5 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,1,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,2,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,2,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{1}}}^{2}}} + {4 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {12 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{12 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,2,\\overline{1}}} {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {9 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {12 {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}}}}\\right),$$ $$ \\rho_{1,1,2,\\overline{1},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-4}}\\right) \\left({{{\\rho_{1,1,1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {{\\rho_{1,1,1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {{\\rho_{1,1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {{\\rho_{1,1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{6 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {2 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}}} + {2 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}} + {4 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}} + {4 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} + {4 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}}}}\\right),$$ $$ \\rho_{1,1,2,\\overline{2},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-5}}\\right) \\left({{{\\rho_{1,1,1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{1,1,2,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{1,1,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{2}}} + {2 {\\rho_{1,1,\\overline{2},\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {2 {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,1,\\overline{2}}}^{2}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{ {\\rho_{1,1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{12 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{4 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{2 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{2 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{2 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,1,\\overline{2}}}^{2}} {{\\rho_{1,\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{1}}}^{2}}} + {4 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {6 {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{8 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {3 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} + {6 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} + {6 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} + {12 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}}}\\right),$$ $$ \\rho_{1,2,2,2,\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-6}}\\right) \\left({{{\\rho_{1,1,1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{3}}} + {{\\rho_{1,1,\\overline{2}}} {\\rho_{2,2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{5}}} + {{\\rho_{1,2,2,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{5}}} -{15 {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} -{6 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,1,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{3}}} -{4 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{3}}} + {3 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{2}}} + {3 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {3 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {3 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {15 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{3}}} -{9 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{9 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{3 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {9 {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} + {9 {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{1}}}^{2}}} + {10 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{3}}}}\\right),$$ $$ \\rho_{1,2,2,\\overline{1},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-5}}\\right) \\left({{{\\rho_{1,1,1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{1,1,\\overline{2}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{1,2,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{1,2,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{4}}} -{ {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,2,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{12 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{3 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {3 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{6 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {3 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {6 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {6 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}}} + {9 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {6 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}}}\\right),$$ $$ \\rho_{1,2,2,\\overline{2},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-6}}\\right) \\left({{{\\rho_{1,1,1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{4}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,1,\\overline{2},\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{5}}} + {{\\rho_{1,2,2,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{5}}} + {{\\rho_{1,2,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}} {{\\rho_{1,\\overline{2}}}^{2}}} -{ {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} -{ {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{2}}} -{ {\\rho_{1,2,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{2}}} -{25 {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{4 {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,1,\\overline{2}}}^{2}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{2}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {2 {\\rho_{1,1,\\overline{2},\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {3 {\\rho_{1,\\overline{2},\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} + {4 {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,1,\\overline{2}}}^{2}} {{\\rho_{1,\\overline{1}}}^{3}}} -{6 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{4 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{4 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{2 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} + {4 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {4 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {4 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {5 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} + {9 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} + {16 {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{20 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{8 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {10 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} + {26 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{2}}}}\\right),$$ $$ \\rho_{1,2,\\overline{1},\\overline{1},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-4}}\\right) \\left({{{\\rho_{1,1,\\overline{1},\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {{\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {{\\rho_{1,2,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{6 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {2 {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}} + {4 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}}} + {4 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {4 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}}}\\right),$$ $$ \\rho_{1,2,\\overline{1},\\overline{2},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-5}}\\right) \\left({{{\\rho_{1,1,\\overline{1},\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{1,1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{1,2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{2}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{ {\\rho_{1,1,\\overline{2},\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{12 {\\rho_{1,1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{3 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{3 {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} + {2 {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {3 {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{6 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} + {6 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} + {6 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {9 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} + {6 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}}}\\right),$$ $$ \\rho_{1,2,\\overline{2},\\overline{2},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-6}}\\right) \\left({{{\\rho_{1,1,\\overline{2},\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{5}}} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{5}}} + {{\\rho_{1,2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{3}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} -{ {\\rho_{1,1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{3}}} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{3}}} -{15 {\\rho_{1,1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{3}}} -{3 {\\rho_{1,1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{3}}} -{3 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{3}}} -{3 {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{3}}} + {3 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {3 {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{2}}} + {3 {\\rho_{1,1,\\overline{2},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {3 {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{3}}} + {3 {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{4}}} -{9 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{6 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{3 {\\rho_{1,1,\\overline{2},\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {4 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{3}}} + {6 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{3}}} + {9 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} + {12 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{3}}} + {9 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}}}\\right),$$ $$ \\rho_{2,2,2,\\overline{1},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-6}}\\right) \\left({{{\\rho_{1,1,1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{3}}} + {{\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{5}}} + {{\\rho_{1,\\overline{2}}} {\\rho_{2,2,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{5}}} -{ {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{3}}} -{ {\\rho_{1,1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{3}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} -{15 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{3}}} + {3 {\\rho_{1,1,1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{2}}} + {3 {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {3 {\\rho_{1,1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {3 {\\rho_{1,1,\\overline{2}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {3 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{3}}} -{9 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{6 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {4 {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{3}}} + {6 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{3}}} + {9 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} + {12 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{3}}} + {9 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}}}\\right),$$ $$ \\rho_{2,2,\\overline{1},\\overline{1},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-5}}\\right) \\left({{{\\rho_{1,1,\\overline{1},\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,\\overline{1},\\overline{1},\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {2 {\\rho_{1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} + {2 {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{12 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{2 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{2 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {4 {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {6 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{8 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {6 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {6 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {12 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}}}\\right),$$ $$ \\rho_{2,2,\\overline{1},\\overline{2},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-6}}\\right) \\left({{{\\rho_{1,1,\\overline{1},\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{4}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,\\overline{1},\\overline{2},\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{5}}} + {{\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{5}}} + {{\\rho_{2,2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}} {{\\rho_{1,\\overline{2}}}^{2}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} -{ {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{2}}} -{25 {\\rho_{1,1,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} -{3 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{2}}} -{2 {\\rho_{1,1,\\overline{2},\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1}}}^{2}}} + {2 {\\rho_{1,1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {2 {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {3 {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} + {4 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} -{6 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{4 {\\rho_{1,1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{4 {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{4 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{2 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{2 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{2 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} + {4 {\\rho_{1,1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {4 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {4 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {5 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} + {9 {\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} + {16 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{20 {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{8 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {10 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {26 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}}}\\right),$$ $$ \\rho_{2,\\overline{1},\\overline{1},\\overline{1},\\overline{2}}={{\\rho_{1,\\overline{1},\\overline{1},\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {{\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {3 {\\rho_{1,\\overline{1},\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} + {3 {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)} -{ {\\rho_{1,\\overline{1},\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{6 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{6 {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-4}}\\right) {{\\rho_{1,\\overline{1},\\overline{1}}}^{3}}} -{3 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{3 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{3 {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} -{3 {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right)} + {6 {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right) {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {6 {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right) {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {6 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-3}}\\right)},$$ $$ \\rho_{2,\\overline{1},\\overline{1},\\overline{2},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-5}}\\right) \\left({{{\\rho_{1,\\overline{1},\\overline{1},\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {{\\rho_{2,\\overline{1},\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{2}}} -{12 {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{2}}} + {2 {\\rho_{1,\\overline{1},\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {2 {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{1},\\overline{2}}}^{2}}} -{ {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{ {\\rho_{1,\\overline{1},\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{5 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{4 {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{2 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{2 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{2 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{1},\\overline{2}}}^{2}}} + {2 {\\rho_{1,\\overline{1},\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {2 {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {4 {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {12 {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{12 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{4 {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{2 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {9 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} + {12 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}}}\\right),$$ and $$\\rho_{2,\\overline{1},\\overline{2},\\overline{2},\\overline{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-6}}\\right) \\left({{{\\rho_{1,\\overline{1},\\overline{2},\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{5}}} + {{\\rho_{1,\\overline{2},\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{5}}} + {{\\rho_{2,\\overline{1},\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{3}}} -{15 {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{3}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2},\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} -{ {\\rho_{1,\\overline{1},\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{3}}} -{6 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{3}}} -{4 {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{3}}} + {3 {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {3 {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}} {{\\rho_{1,\\overline{2}}}^{2}}} + {3 {\\rho_{1,\\overline{1},\\overline{2},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {3 {\\rho_{1,\\overline{2}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{4}}} + {15 {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{3}}} -{9 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{9 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2},\\overline{2}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} -{3 {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} -{3 {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{3}}} + {9 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{1,\\overline{2}}}^{2}}} + {9 {\\rho_{1,\\overline{2}}} {\\rho_{1,\\overline{2},\\overline{2}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {10 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{3}}}}\\right).$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "solve_eqns = higher_order_eqns\n",
    "\n",
    "# We manually specify the variables w.r.t. solve\n",
    "solve_vars = [coframe_derivative(rho,CF_coordinate,0,0,0,1,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,0,1,1,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,0,1,3,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,0,1,4,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,1,1,1,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,1,1,3,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,1,1,4,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,1,3,3,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,1,3,4,4),\n",
    "              coframe_derivative(rho,CF_coordinate,0,1,4,4,4),\n",
    "              coframe_derivative(rho,CF_coordinate,1,1,1,3,4),\n",
    "              coframe_derivative(rho,CF_coordinate,1,1,3,3,4),\n",
    "              coframe_derivative(rho,CF_coordinate,1,1,3,4,4),\n",
    "              coframe_derivative(rho,CF_coordinate,1,3,3,3,4),\n",
    "              coframe_derivative(rho,CF_coordinate,1,3,3,4,4),\n",
    "              coframe_derivative(rho,CF_coordinate,1,3,4,4,4),\n",
    "              ]\n",
    "higher_rho_constraints = solve_dgcv(solve_eqns,solve_vars)[0]\n",
    "show(f'Solution to derivatives of coefficient equations in $0=\\\\operatorname{{d}}\\\\omega$: {LaTeX_eqn_system(higher_rho_constraints,add_period=True)}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Solving for coefficient functions with Theorem 3.4"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here is $(\\operatorname{d}\\theta^1 -\\overline{\\theta^1}\\wedge\\theta^2)\\wedge\\theta^1$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\left(\\operatorname{d}\\theta^1-\\overline{\\theta^1} \\wedge \\theta^2\\right)\\wedge \\theta^1 = \\left({\\rho_{2,\\overline{1},\\overline{1}}} + {{A_{2}} {\\rho_{1,\\overline{1}}}} -{ {A_{1}} {\\rho_{2,\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right)}\\right) \\cdot Z^{1} \\wedge Z^{2} \\wedge \\overline{Z}^{1} + {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right) \\left({{{A_{2}} {{\\rho_{1,\\overline{1}}}^{2}}} + {{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{ {A_{1}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right) \\cdot Z^{1} \\wedge Z^{2} \\wedge \\overline{Z}^{2}$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "Solving $\\left(\\operatorname{d}\\theta^1-\\overline{\\theta^1} \\wedge \\theta^2\\right)\\wedge \\theta^1 = 0 $ yields $$A_{2}=\\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right) \\left({{{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {{A_{1}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right) \\quad \\text{ and }\\quad\\overline{A_{2}}=\\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right) \\left({{{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}} + {{\\overline{A_{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}}}}\\right).$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "expr = canonicalize((extDer(theta1,CF_coordinate) - c_theta1*theta2)*theta1,with_simplify=True)\n",
    "expr = sp.simplify(expr.subs(rho_constraints))      # sub in rho constraints and simplify\n",
    "A2_solution  = solve_dgcv(expr,A2)[0]\n",
    "A2_solution |= {sp.conjugate(k):sp.conjugate(v) for k,v in A2_solution.items()}         # add conjugate relation\n",
    "A2_solution = {k:canonicalize(v).subs(rho_constraints) for k,v in A2_solution.items()}  # formatting\n",
    "\n",
    "show(f'$$\\\\left(\\\\operatorname{{d}}\\\\theta^1-\\\\overline{{\\\\theta^1}} \\\\wedge \\\\theta^2\\\\right)\\\\wedge \\\\theta^1 = {LaTeX(expr)}$$')\n",
    "show(f'Solving $\\\\left(\\\\operatorname{{d}}\\\\theta^1-\\\\overline{{\\\\theta^1}} \\\\wedge \\\\theta^2\\\\right)\\\\wedge \\\\theta^1 = 0 $ yields {LaTeX_eqn_system(A2_solution,one_line=True,add_period=True)}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we will solve for $B_1$ and $B_2$ using $0=\\operatorname{d}\\theta^1 + \\operatorname{i}\\psi\\wedge\\theta^1+\\theta^2\\wedge\\overline{\\theta^1}$ reduced under the previous $A_2$ solution:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\operatorname{d}\\theta^1+\\operatorname{i}\\psi\\wedge\\theta^1-\\overline{\\theta^1} \\wedge \\theta^2 =\\left({{\\rho_{1,\\overline{1}}}^{- \\frac{1}{2}}}\\right) \\left({{{\\overline{B_{2}}} {\\rho_{1,\\overline{1}}}} -{ \\frac{i}{2} {\\rho_{1,\\overline{1},\\overline{2}}}} -{ i {A_{1}} {\\rho_{1,\\overline{2}}}}}\\right) \\cdot Z^{1} \\wedge \\overline{Z}^{2} + \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{1}{2}}}\\right) \\left({{- {\\rho_{1,\\overline{1}}} \\left({{- {\\overline{B_{1}}}} + {{i} {A_{1}}}}\\right)} -{ \\frac{i}{2} {\\rho_{1,\\overline{1},\\overline{1}}}}}\\right) \\cdot Z^{1} \\wedge \\overline{Z}^{1} + \\frac{1}{2} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{3}{2}}}\\right) \\left({{- i {\\rho_{1,\\overline{1},\\overline{1}}}} + {2 {\\overline{B_{1}}} {\\rho_{1,\\overline{1}}}} -{ 2 i {A_{1}} {\\rho_{1,\\overline{1}}}}}\\right) \\cdot Z^{2} \\wedge \\overline{Z}^{1} + \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{3}{2}}}\\right) \\left({{{B_{2}} {{\\rho_{1,\\overline{1}}}^{2}}} + {\\frac{i}{2} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}}} -{ {B_{1}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{ \\frac{i}{2} {\\rho_{1,1,\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right) \\cdot Z^{1} \\wedge Z^{2} + \\frac{1}{2} {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{3}{2}}}\\right) \\left({{- i {\\rho_{1,\\overline{1},\\overline{2}}}} + {2 {\\overline{B_{2}}} {\\rho_{1,\\overline{1}}}} -{ 2 i {A_{1}} {\\rho_{1,\\overline{2}}}}}\\right) \\cdot Z^{2} \\wedge \\overline{Z}^{2} + \\sqrt{{\\rho_{1,\\overline{1}}}} \\cdot Z^{1} \\wedge \\varphi + {\\rho_{2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{1}{2}}}\\right) \\cdot Z^{2} \\wedge \\varphi$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "Solving $\\operatorname{d}\\theta^1+\\operatorname{i}\\psi\\wedge\\theta^1-\\overline{\\theta^1} \\wedge \\theta^2 =0 $ yields $$B_{1}={i} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({{- \\frac{1}{2} {\\rho_{1,1,\\overline{1}}}} -{ {\\overline{A_{1}}} {\\rho_{1,\\overline{1}}}}}\\right), \\quad B_{2}={i} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({{- \\frac{1}{2} {\\rho_{1,2,\\overline{1}}}} -{ {\\overline{A_{1}}} {\\rho_{2,\\overline{1}}}}}\\right), \\quad \\overline{B_{1}}={i} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({{\\frac{1}{2} {\\rho_{1,\\overline{1},\\overline{1}}}} + {{A_{1}} {\\rho_{1,\\overline{1}}}}}\\right),\\quad\\text{and}\\quad \\overline{B_{2}}={i} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({{\\frac{1}{2} {\\rho_{1,\\overline{1},\\overline{2}}}} + {{A_{1}} {\\rho_{1,\\overline{2}}}}}\\right).$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "expr = canonicalize((extDer(theta1,CF_coordinate) +sp.I*psi*theta1 + theta2*c_theta1),with_simplify=True)\n",
    "expr = sp.simplify(expr.subs(A2_solution|rho_constraints))      # sub in rho constraints and simplify\n",
    "B_before_conjugacy  = solve_dgcv(expr,BARB)[0]\n",
    "conjugacy_relations = sum([[sp.conjugate(k-v),k-v] for k,v in B_before_conjugacy.items()],[])\n",
    "B_solutions = solve_dgcv(conjugacy_relations,B+BARB)[0]\n",
    "B_solutions = {k:canonicalize(v).subs(rho_constraints) for k,v in B_solutions.items()}      # formatting\n",
    "\n",
    "\n",
    "show(f'$$\\\\operatorname{{d}}\\\\theta^1+\\\\operatorname{{i}}\\\\psi\\\\wedge\\\\theta^1-\\\\overline{{\\\\theta^1}} \\\\wedge \\\\theta^2 ={LaTeX(expr)}$$')\n",
    "show(f'Solving $\\\\operatorname{{d}}\\\\theta^1+\\\\operatorname{{i}}\\\\psi\\\\wedge\\\\theta^1-\\\\overline{{\\\\theta^1}} \\\\wedge \\\\theta^2 =0 $ yields {LaTeX_eqn_system(B_solutions,one_line=True,add_period=True)}')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "And here is $(\\operatorname{d}\\theta^2 + 2\\operatorname{i}\\psi\\wedge\\theta^2)\\wedge\\theta^1$ simplified after substituting the previously derived `rho_constraints`, `A2_solution`, and `B_solutions`, which we use to solve for $A_1$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Here is $\\left(\\operatorname{d}\\theta^2+ 2\\operatorname{i}\\psi \\wedge \\theta^2\\right)\\wedge \\theta^1$ before simplifying $${i} \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{1}{2}}}\\right) \\left({{{\\rho_{2,\\overline{1}}} \\left({{\\left(A_{1}\\right)_{\\overline{1}}} + {2 i {A_{1}} {\\overline{B_{1}}}}}\\right)} -{ {\\rho_{1,\\overline{1}}} \\left({{\\left(A_{2}\\right)_{\\overline{1}}} + {2 i {A_{2}} {\\overline{B_{1}}}}}\\right)}}\\right) \\cdot Z^{1} \\wedge Z^{2} \\wedge \\overline{Z}^{1} + {i} \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{1}{2}}}\\right) \\left({{{\\rho_{2,\\overline{1}}} \\left({{\\left(A_{1}\\right)_{\\overline{2}}} + {2 i {A_{1}} {\\overline{B_{2}}}}}\\right)} -{ {\\rho_{1,\\overline{1}}} \\left({{\\left(A_{2}\\right)_{\\overline{2}}} + {2 i {A_{2}} {\\overline{B_{2}}}}}\\right)}}\\right) \\cdot Z^{1} \\wedge Z^{2} \\wedge \\overline{Z}^{2} + 2 \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{1}{2}}}\\right) \\left({{{A_{2}} {\\rho_{1,\\overline{1}}}} -{ {A_{1}} {\\rho_{2,\\overline{1}}}}}\\right) \\cdot Z^{1} \\wedge Z^{2} \\wedge \\varphi,$$ and here it is after simplifying with the $A_2$ and $B_i$ substituted, followed by the previous higher order $\\rho$ constraints: $${i} \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{5}{2}}}\\right) \\left({{{\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {3 {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{3 {A_{1}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{3 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {3 {A_{1}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right) \\cdot Z^{1} \\wedge Z^{2} \\wedge \\overline{Z}^{1} + {i} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{7}{2}}}\\right) \\left({{{\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {3 {\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{3 {A_{1}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{3 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {3 {A_{1}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right) \\cdot Z^{1} \\wedge Z^{2} \\wedge \\overline{Z}^{2} + 2 \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{3}{2}}}\\right) \\left({{{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}}}\\right) \\cdot Z^{1} \\wedge Z^{2} \\wedge \\varphi$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "Solving $\\left(\\operatorname{d}\\theta^2+ 2\\operatorname{i}\\psi \\wedge \\theta^2\\right)\\wedge \\theta^1 =0 $ yields $$A_{1}=\\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{{\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {\\frac{1}{3} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right) \\quad \\text{ and }\\quad\\overline{A_{1}}=\\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}}}}\\right)^{-1}}\\right) \\left({{{\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}}} + {\\frac{1}{3} {\\rho_{1,1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}}}}\\right).$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "expr = canonicalize((extDer(theta2,CF_coordinate) + 2*sp.I*psi*theta2)*theta1,with_simplify=True)\n",
    "expr_after_simplifying = canonicalize(expr.subs(A2_solution|B_solutions,with_diff_corollaries=True).subs(rho_constraints),with_simplify=True)\n",
    "A1_solution = solve_dgcv(expr_after_simplifying,A1)[0]\n",
    "A1_solution |= {sp.conjugate(k):sp.conjugate(v) for k,v in A1_solution.items()}      # add conjugate relation\n",
    "A1_solution = {k:canonicalize(v).subs(rho_constraints) for k,v in A1_solution.items()}        # formatting\n",
    "\n",
    "show(f'Here is $\\\\left(\\\\operatorname{{d}}\\\\theta^2+ 2\\\\operatorname{{i}}\\\\psi \\\\wedge \\\\theta^2\\\\right)\\\\wedge \\\\theta^1$ before simplifying $${LaTeX(expr)},$$ and here it is after simplifying with the $A_2$ and $B_i$ substituted, followed by the previous higher order $\\\\rho$ constraints: $${LaTeX(expr_after_simplifying)}$$')\n",
    "show(f'Solving $\\\\left(\\\\operatorname{{d}}\\\\theta^2+ 2\\\\operatorname{{i}}\\\\psi \\\\wedge \\\\theta^2\\\\right)\\\\wedge \\\\theta^1 =0 $ yields {LaTeX_eqn_system(A1_solution,one_line=True,add_period=True)}')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we can substitute this $A_1$ back into $B_1$, $B_2$, and $A_2$, and then substitute these now-solved-for values into the definitions of $\\theta^2$ and $\\psi$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       " The solved for values are $$A_1 = \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{{\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {\\frac{1}{3} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right),$$ $$A_2 = \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{- {\\rho_{1,\\overline{1}}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}}}\\right),$$ $$B_1 = {i} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{\\frac{1}{2} {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}}} + {\\frac{1}{3} {\\rho_{1,1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ \\frac{1}{2} {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}}}}\\right),$$ $$B_2 = {i} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right) \\left({\\left({{{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{-2 {\\rho_{2,\\overline{1}}} \\left({{- {\\rho_{1,1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{3 {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}}} + {{\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} + {3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}}}\\right)} -{3 {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} \\left({{{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}}}\\right)}}\\right).$$ The new coframe forms are $$\\theta^1 = \\frac{{{i} {\\rho_{2,\\overline{1}}}}}{{\\sqrt{{\\rho_{1,\\overline{1}}}}}} \\cdot Z^{2} + {i} {\\sqrt{{\\rho_{1,\\overline{1}}}}} \\cdot Z^{1},$$ $$\\theta^2 = \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{- {\\rho_{1,\\overline{1}}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}}}\\right) \\cdot Z^{2} + \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{{\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {\\frac{1}{3} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right) \\cdot Z^{1},$$ $$\\psi = {i} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right) \\left({\\left({{{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{-2 {\\rho_{2,\\overline{1}}} \\left({{- {\\rho_{1,1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{3 {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}}} + {{\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} + {3 {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}}}\\right)} -{3 {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} \\left({{{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}}}\\right)}}\\right) \\cdot Z^{2} + \\varphi + {i} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{\\frac{1}{2} {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}}} + {\\frac{1}{3} {\\rho_{1,1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ \\frac{1}{2} {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}}}}\\right) \\cdot Z^{1} + \\overline{B_{1}} \\cdot \\overline{Z}^{1} + \\overline{B_{2}} \\cdot \\overline{Z}^{2},$$ $$\\overline{\\theta^1} = - i {\\sqrt{{\\rho_{\\overline{1},1}}}} \\cdot \\overline{Z}^{1} + \\frac{\\left({- i {\\rho_{\\overline{2},1}}}\\right)}{{\\sqrt{{\\rho_{\\overline{1},1}}}}} \\cdot \\overline{Z}^{2},$$ $$\\overline{\\theta^2} = \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{- {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}}} -{ \\frac{1}{3} {\\rho_{1,1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {{\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}}}}\\right) \\cdot \\overline{Z}^{1} + \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{{\\rho_{1,\\overline{1}}} {{\\rho_{1,1,\\overline{2}}}^{2}}} + {\\frac{1}{3} {\\rho_{1,1,1,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}}} -{ \\frac{1}{3} {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}}}}\\right) \\cdot \\overline{Z}^{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "new_B1 = canonicalize(B_solutions[B1].subs(A1_solution),with_simplify=True)\n",
    "new_B2 = canonicalize(6*B_solutions[B2].subs(A1_solution|rho_constraints),with_simplify=True)\n",
    "new_A2 = canonicalize(A2_solution[A2].subs(A1_solution),with_simplify=True)\n",
    "new_A1 = canonicalize(A1_solution[A1],with_simplify=True)\n",
    "\n",
    "theta2 = sp.simplify(theta2.subs({A1:new_A1,A2:new_A2}))\n",
    "c_theta2 = canonicalize(sp.conjugate(theta2),with_simplify=True)\n",
    "psi = canonicalize(psi.subs({B1:new_B1,B2:new_B2}),with_simplify=True)\n",
    "varLabels, newVars, formLabels, forms = ['A_1','A_2','B_1','B_2'],[new_A1,new_A2,new_B1,new_B2],[r'\\theta^1',r'\\theta^2',r'\\psi',r'\\overline{\\theta^1}',r'\\overline{\\theta^2}'],[theta1,theta2,psi,c_theta1,c_theta2]\n",
    "show(f' The solved for values are $${',$$ $$'.join(f'{v} = {LaTeX(nv)}' for v,nv in zip(varLabels,newVars))}.$$ The new coframe forms are $${',$$ $$'.join(f'{f} = {LaTeX(nf)}' for f,nf in zip(formLabels,forms))}.$$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "The solutions for the $T$ invariants are $T_1=$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAACucAAAArCAYAAABhccdrAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAgAElEQVR4Ae2d8dXcRLLFPzgOwEAEz2SA2QiADGw2AkwGcPhr9789JgObCB52BkAEu3YG5kUA6wz87h2rhWZGGnXVdLeqNVfn6JNG6uq+9atqtWa+Hs0H7969u5su//znPz/D6xdYH2L/7fSc9kVABERABERABERABERABERABERABERABERABERABERABERABERABERABERABERABERABERABERABERABERABJYJ3OMpTMK9j81PWP/E+jnWB1i1iIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIGAikybl8Qu5j2mGi7nfY8Om5WkRABERABERABERABERABERABERABERABERABERABERABERABERABERABERABERABERABERABERABERABERABAwEPjSUVVEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREIELBA5Pzr1wXqcCEMDTjJ9Bxi/YvgwgRxJEQAREQAREICwBjJX3Ie43rF9gn78MoEUEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEREAEmhLQk3Ob4rY3NkzM/VgTc+3sZCECIiACInB7BIYJud/A81fY50RdLSIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiLQlIAm5zbFbWsMk4qewOJzbB/bLFVaBERABERABPZJgBNuOT5ifbXkIc69xrmnWH9aKqPjIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIlCLgCbn1iJ7Zb2YWPQZquDEoi+urErmIiACIiACIrALAsPYyC+u8Im4F5+Ki7LPWQbbR7twXk6IgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAh0Q0CTc+OGik/7e45JRW/jSpQyERABERABEWhHAGPia6w/osXfM1vlk+d/gs3FibyZdamYCIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACGQR0OTcLExtC2ESEZ/yxyfn/qtty2pNBERABERABPZDAOMpv+DyM1Z+4UWLCIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACDQhcK9JKztpZHjy3tdw51vsP6zo1lPU/eMwqahiM3WrHnj9MLTyYNh+07tfidre/Ut+1tz2wrAXnTVjpbpFoGMCHFPfoB8/wJr7xN2O3Z2XruvYORcxOWcS6UhP8elJa6QYS8t+CahP7De28sxPQP3Cz06W+yKgvrCveMobPwH1BT87WYqACIiACIiACIiACIiACIiACIiACIhATwSqT87FB01PAOR3bH/tCcypVujnk2y/HI7P/jw2yjzD+u2preX10A4nspqemgu7iJyfTnlg/xn8eoX1UwuTwGX37l8L9L0w7EVni5ipDRFYJcDr/fT6v2pQsQB0pHsQjs/fX9MU6oo41ua6pOvYOSkxOWcS6UhP8elJa6QYS8t+CahP7De28sxPQP3Cz06W+yKgvrCveMobPwH1BT87WYqACIiACIiACIiACIiACIiACIiACIhAOAJL82Q+nFH6yXDs45lzpkNo9BEMHmLb9cRcOg0fXmP9EbuXnrrHD9V+YfkrFj5p9lfUw5/izlpQNirnJ9CWJjTTFz69kE8u5ETnPSx7969FjHph2IvOFjFTGyKQQ2B1PORYgPWXjDU9eT2n3aUyL3CCE2vdC3RGHWtzfdJ17JyUmJwziXSkp/j0pDVSjKVlvwTUJ/YbW3nmJ6B+4Wcny30RUF/YVzzljZ+A+oKfnSxFQAREQAREQAREQAREQAREQAREQAREICKB2Xky45NzMemEE1e4pMmUL3CME1E5ceb54YzhD2z4dNkfsH1oMOu6KHlhJbfvsHIir2fh5J/sp++incic6cd/PBA6sdm7fy3C0AvDXnS2iJnaEIFVAhibVsdDlHmNir5araxMAX5J6D7afIT1pbVK2MyOtTjOCcb0Y1yGsh9je+nLPGP5hju6jp3DDsOks1w6J1nnSJj4ZLjXk9YMd1REBK4moD5xNUJVsEMC6hc7DKpcchFQX3Bhk9EOCagv7DCockkEREAEREAEREAEREAEREAEREAEROB2CXCOCNazeaPTybmPC+PhZN9nhesMXx0gP8f6ZthmP/2WjsEmPVHW8qThsJzJ4CRg/NCRiXg0kemkTDcv9+5fi0D0wjCaTujhk0S/H2L0ObZ/8jWO76JvDX5p0zkB9husrvGwtOvQwbGHk2U5Gdg8ORc2S2Ptb6iXE3dT3+M+l3BfTILOXY/J77Hb/gZj0k0u2Sj7SweLz0VHommFHt4n8L6bC69LfM1valreY9BWiwi4CKhPuLDJaOcEovWLhBu6+DkU73X5q1dnn2HhmN57JljaFiGgvlAEoyrZAYGIfQGaNCbsILfkwj4JqH/uM67yah8E1vonvUQZ/rIslz+wfoqVn9NFe7gH9WkRgV0QQP/S5+O7iKSc6ImA+l1P0ZLW2gTQH87myYyTc0s2PnS8z7Ft9US8kvJL1MVJyT9htU545iS7O3DLuiHviTO08sO9w0+C08e9LXv3r0W8emG4tU60zzcUz7Adr6/Y5xv7VzyGVRNvWiSs2sgl4B0PZ+tHfqc31HzK/4Mh9//ANudp9ewbh3F2tvKFg0ObS/c0nBjPhWMcx25O/P0XbM4mNuB4mAX6dj0me0AHYNJlLnlYe2wCxCdb9tZa0T4n4/ILO2ly7h32eQ/OX0N5jNXzBYVs/1VQBE4JIOc2HXPQvvrEaVD0enMCQfoFP7Pi/Qfvj3mPfbZAp957nlHRgZIE1BdK0lRdPRPYsi+gbd4raUzoOYGkfbcE1D93G1o5tgMCuf2TrqLsK2z4P4PDZ3KDbfp/XtZ8gB0gkwsi0IzA0Mf0+Xgz4mpIBA5jnT6DVyKIwDmBo3kyVSbnok0+0fH0CW3nUjY6gkGZ/yBM31K7pOJblPXcGNN3fuuNP6H99lIDJ+c42S49fe/k1OzL0JyTYjDgP3TIe/ZJLKlcr9tS/qGeNNksbN+pFaNSDGvpS/UG0cm+NE64oTbo4puMJ9jlE48+4jEtIhCEgHc8nJWPPOeYnJ4aPVvmwsE3OMd+Yl0ujbWvocn6RRxr+0XLQ++ux2QPrFJMUM8143h3ueRh7bEpFR9P21abIFp5nXsCLZyMmybipi/u/IBz6ZjVPZUXATMB9QkzMhncAIFS/QL1uO87YMvPqQ73sNj/Dvv8jGxu0XvPOSo6VoSA+kIRjKpkBwRK9QUvCo0JXnKyE4H6BNQ/6zNWCyLgJZDbP1GOn9NxrsD4eRxth9ecsDE+hMerRXYisEcC6CPuzzzAQ5+P7zEp5FN1Aup31RGrgdsjcDRP5l4l/znohb2hxIWFE2Cr6UP9vLFmG19jtUy05I1G+uc5dleX0JypHhw4CYgTBw+8h9c87pn0vAqkdYHBn1L+8RslXG9qKcywGrtAOnmdeAM9H2GdTv7nteMRdWLdRf+qFkxV3IwAcxSrZzysofHQL6Dns0FTbhvhx9pcR+D3rsfkXA7TcoWZ3OQ4PuVZer9wfErLO6ovkFZec3l/MN4jQBuvxUd69UIEahNQn6hNWPX3SKBwv2hx36H3nj0mWgea1Rc6CJIkNiFQuC/U1qwxoTZh1S8CfgLqn352shSB2gT4pUh+Vne6/BsHvsO9wH2s42d4p4X0WgRumMA1n3no8/EbThy5fhUB9bur8MlYBI4J8B4P6zhP5t7x6etfofL0xI3/XF9b1zXQf950Wybn8oKXNamuB87QyElA/OYfJ6+mvOATP71PPYRpnGXv/rUg3QvDYDo5CZeTC5fesPM6okUEIhHwjIc19KfxlWPT3AdiZ22in6Wxq/t7mmDXsTPWWxwQky2o57fZU3wiaYUW3iccPUUfxx4N5HlfrkUEqhNQn6iOWA10SCBSvzDg03tPAywVzSOgvpDHSaX2T6DDvqAxYf9pKQ/7JaD+2W/spHz/BDh5fm6eQPpfBc+/3D8GeSgC7QjgPlufj7fDrZZE4EBA/U6JIAKLBMZ5MsUn56JJ3kj+jg64NHFsVIUyLMsJrCybnuaWbkjHchF2oJX6OLGUmvlkSv683x/Y/ojt3MKfz+aTc60L7XKWbM6sDDq3YP0KTXOiILfjAi3kOLtspHNWS8ZBs38ZdV5dZO8MN/IvTKzh/+HnR2cS5TCJEOdnJx1uxO1MZhQdZ8JWDkTQHUHDCqal097xcKk+7/F0f/GxoYLVsRZx4ZN1OdZ9gpX3Cv/Csdl+iHN3G8bRfB3bUCtRtVjMTGqKAu9ecqkmhmndrvhslLcurVNna+0PPA4/S479uX8GHJreiNvVbveq+2rHDRVsxEh9whCj0kU3inlpN6rWtxGjsP1iCTY46b3nEpxgxzfKaS8F9QUvOaddZ/nh9PK9WWe+dtUXNCZclZpXGXeW16OvveoeHehop/f+6UF9a/kVwd8IGjy5sqUNmPF/BmvL7P8qovCOomMNYqnzEfyNoKEUzyj1DEy7+Xy81xyIoDuChih5v7WOnvqd8mY9WyIwiqBhndRsiXGezL3Z09cd/BvMOdn24gJ4HAT5cw2HiZoDTH4odfSkp4uVNDwJfZzUY3niKyfm0L+sn6RAOU7o4fLn+83q3yzOrAV1b8Ia7ZpiuZXOVdILBaz+LVRT9PDeGW7lX8RYTxMH+jgx9/AFh+nxtL8Vt9R+2kbRkfTkbiPojqAhl9dMOdN4OGNf5BAY8qcDWFfOh2KpzbWxlnX9zLppgC374Rtsv8LKb+ceLTi2yXhMEWh712PyEejMF1YmmdV6i3WTS14HrXae+MBmkz7m0WrlYS0PTbw34BcMeB3jdXjxCeBbcYOmq5ZedV/ltNF4K0Zo1zTmGN1yFYem3fcJgtkq5q6gbGS0FSO0G65feEIAP/Te0wOuos1WOe11SX3hrum1oLf88OYV7XrzdQ99AT5oTLgmaTNse8vr5FKvupP+PWx76Z8e1reWXxH8jaDBkysBbD4eNBz+d7Cgh58JHy1ReEfRcQSn4osI/kbQUBFx86rBs7vPAnvNgQi6I2honuQBG+yt3ylv1pMoAqMIGtZJLZYY58l8uFjEf4I3khcnmAIef1r1EbbTJ6jyH8acyMp/Iu9hSQzSpNs1n85uwFcMVjnTvhfWvehcicmmp/fOcO/+XZk8L2D/EozOnuQdhVsUHVbOEXRH0GDldlLeOh6emBd/ySfc5i4Xx1rEhpNw36bKsM8v8nBS7tlPx/cUx560Jva9b8F8l7nUMi7K22Pa4PEa649YH+PM/2J9NTA6Kjgc6+59Wa+6j+BXfiFGx4DBY9d9gt4q5scxn3slRnNUzMf03tOMrJ6Bcroe24ya1RcyILUqor7QivRZO+oHZ0jKHeg1r3vVXS5yYWoK3z89pG4tvyL4G0GDJ1c6sjn6X0UU3lF0tIpjBH8jaGjFu1U7YNrVZ4G95kAE3RE0tMrr6O301O+UN+vZFIFRBA3rpC6WGOfJ1HhyLr8Jln46eknFTzhx+hTaNInVOkn10AaC8m6psXQcZT5I+w22abJO+mbcWpOpXLLLKb/GmXX0wjqMztq5hPo5aWtuEvohB3B+Omk95QFvIDm54tKyd4Zh/LsUhOk5xIzXs9+wWq5rj2H3elrPpX2UZT79fiE/onALoQOcrGNFBN0RNBzS0MGPdmlcS+Pcoa4N/1j6IzXnjLVTd1j+S7B6gHVqGyaOU7EL+yG0evLNY7PAYPEw2qg1jp+2GT6XPLw9NqdgFl6HyNsFbbOHwaL6fQIbRjv8Ag+vxS+w/WjYT5pCcIOmHsfnA0OH9rtGNiFimxItZwsu6hMTUI48CRFzh+47jw1ROexCMJqEeXUXPra678jVoveeC6QQq6PPHB35eeewCZPTDu0LJOcPo371hXk041EwOspBnAiRH57ccNh06+sYwMwdsGlyv7QmBzr0eeQFSOBz1B8dOc3ae83rXnUfIuqM1R3sQvRNOgEtvfRPatVnAYfM++sPmEyvHxH6UwQNnlwZoYLpVv0zTcYYtUx20v9K/pgc424I3lF0OK4RB5wOuwjcI2hw9TUH70Oc+Ae2Td7noZ3wn48DR685EEF3BA2HvPb0h1Y2B4Hqd9Hus+488WcsPXYOmwh9K4IGF++hz70dth/fywnAUJgNTpM1HT7d8iZ38YYTdXBSIsv8fGKYJitmT0qb2mdqm5rU3l9ksNBwKk82OctFzqygF9bRdNbOJdQ/N/n2Dsf5RGlO5jp7+ulaQsAmVL+CnpxrxZpb4/lo/o3CVnag+y2KPFwp5j6N+p/A+GNsv5qrJAq3KDrICFqyczOC7ggaprll4TexS+Pb5FA3u4tjLVj8Ai/Y/5b6+DieR4vjJfqRtEJLdn9NPnlskm3uFm0UHcdRX7e55OHtsVmLDeoMdR+0pjedh+7i9wmo8zPWj+3peyr+Sgk5cX2JlWXCcIOW7P4eSffAMVs7y3Ox+PvewmYTjVHyYW0L3eoTE0iWPIkUc4vu5K7HhrYWO5QNc81LfudsobvofUdOm3NloEPvPefAXDhmyc9UjcUGZUPltEV78teyRf3qCwZgkfLDkxsWm959NYT1UBT+Fr9fcmjQmGCEZslpVt1rXveqexpOa6ySLew275tD7nTRPyfcst9PR8qvgXW29l79jcTc2zeHWG3SP3ldwEoJ9/nnZEnHxod7ROEdRQd5QYu5n1ntIvgbQUPKTw9zj82kveLv86Cnu8/He82BCLojaEj5bL3+JDv4YL7WeWwm7d18v4uUN95YeuwsNhEYRdAw6TfmfjrYjvNk7lkCkBpe2fImN33ja64on/7Jp4Cy3HT5O17wCRzTG1HenH6N9VscX5r8Mq3jDuXMNkcVlHuRGIywy1V9qGmNMwv1wjpL5xDbHwaO6UnL3+D4aS4NRd5vvDnhtTtqvN2LLIaU4/HLY+NtawFZln+DzmY5sqC1yWH4ysncn2JLNocF+4d+gW26jmZxozFszNdOg00UHe9B5fubpXvgUCvvImgYuaUdQ+xpUns8TLJyt29yC6LcpbH2c5yfG+MP/oLRdGJcVhypy8iWJi6bg+H8nyytg85aeX+kLACTIz0VXnSfSwFiFC5vK+RJbpWvWBAxOX1C7px9Frehvpr3CaO2zFwKp7tXRgPvJtfyMcjtd4r3idbcSvaLltozdR9lhMfG0P9CXjuOAAR9gbjovecQG0+OVrTJyumh/WbXeo+/QVP/TBZ8K9YXGsQlXH54ciPTJstXBjSzvqPYt7I5ajTwC/Ao1g/oZmW+PedGlvaBX5NrfGasetV91usy/T2z2/IANPfUP49QZfLOyi9WnFmfR8ORTeW2svwdfK11HYig4Yi5J7ZHFbR/8SuaTP/Pnrae/mfC82nJ4s3CHg4Gmyg6EheXvwZOWf4O/NTXxqic7xhy7Ny47JHinwVSnsc/g01WHjbQMUYiU3uW7qGum+k/AeM0xrXiTm/9Lit3e4hlZl89Cn2mTRajW+vfmeymvNM935/3pkcb7fPJDtObzTs48BmOcR0n4A7HWJYL/xm8unhsViv1F0iaObEnZ0nlUnBybNbK9MI6SyecfYoYj9/kwP4zHOOF/tMlEN6c8Not6WhwPIuhxy+PDf312i2wyvIPts1yZEFnk8MD279h+/1Jg/wA7vnkWBY3T6yMNlF0HNAYtGfpRqU18y6ChklKufq2dTw8aq/CizTeXlv185k+yDrPYjZ3bMjDiPc+Z/rntMKnmnlPjofF0F+TyZ3HZjTeZqfrXPLw9tishCZU3q5orX2a17hfwfj0Wvf50PD0fVgWN0+8KtuE0k2ulf0dQmdqJ4sRKm5yLR8d2GaneJ9oyc2QW6FibtA9ZoXHhsYGuyxGhvqu1j5WEHhn4KH3nrZcGyNaOZ+ychpiml3rPf6OsILvlO4LDeISKj88uWGwyfLVUN+Yja1sxgaD7ww8NCYgTg1yIyuvIaXJNd7gb6+6j3qfwd8juy1fDJp76p8jLgPvrPwy1OfRMNpwp3JbWf5CRs3rQAQNI3MP79F4u50XjNFM85wPcfogsyzeHg5Gmyg6DtiM2kfUBrssf1Gx+tpI93zHwPvcuPyR4p8Fevwz2mTlobHOA9nKNlm6IeRm+g+hV2Z+iKu3ndG4/E5v/S4rd6PHsrK+LEZIpZvp3x7e4HN/6G5vPyzf7+74xMbUwFH1EMvj/IbYOAF1OMabUz4dd3zKHPex/ojj6QmQ2L28eGwu13jV2eTj3FP15ipO5WbZzRgscmZZsOiCtUUn3HqC8rwIpIVvaB7gGCc3zS44Z84jVuS1mxVR+SC0hox1KYYW/4C6WY5UDuti9eDBayivmfex/2y64hivo29pjG2IvIiig0zSAk2r1wWLbtRbJe8iaEjMptscftPy2LeOhyfmZV5Cd/qGehpvcyq+NNYe+t+0ErTx3fCa3yY7LJY4OtjeeWySttOtRStsq+T9jKbV/lrC5rSOxq+7ziVPDnpslmISMW+XtDY6zi/u/DJtC4z45R3eF4S7TzjRudrfLfH25JnHhj547GrZoN7se0BIb3Itn8Z5g/3ifaIlt5w8iRjzHN2nueCxYR05diiT3S9y6iul/bSejV5/MrSb7tlHGWCh954jjbxcmxQ/7NbKJ0tOQ0iza73H31NmG75u2hdqxiVifnhyI8fG4mtOfaf518rmtN0NXzftBzX59pwbFu01ryXTPMyJVa+6p36m/Rx/U9mG2930z1NmObwt+ZVTn0fDqQ1f12rL4i9kVLnXi6DhlLmH92kdlV5f6p98mM6f0M7P5g7LwJa/GvzNcOhuOLb5/IkoOhIXbqFp9fPCafm0n2Nn8Rf1qq8luDPbHN4zZrUOFf8s0ONfro0lD3PrnIKtZWPRDT0303/IvhbzaVy97ZzWUfB1N/3OkrvRY1lLn4URcuhm+reHN/ikz9yrPDn332ggPZb8tD+niZXfQ3iawMKnnj6mI6eFO3/Nm+i38Ottjh8sN5RdfArsST2XOLNoL6wtOvnU3P+ccNDLfmLtjZVy5JgcJ9zw+vLk+PDh1fQ6auE2U1WxQ1F0WB2y6K51bYqgwcptrrxpPJyroNAxTsrgkjUuvy96tzjWYsz+HSu/DcanuHPhzRUn/v7PMJ7zGBdLHN9bbPfXorVW3m/n/UYt7zSXWtJU3k5oI5/4JOYvsaZrE8/yOvwVjp0+NZfnentfZok3/bvFxcJo99fySn0iGjfFfL2nWxit17aDEugb/MInl8TmBY7xi2m/sN8czrz/sofeew4wgm1S3HLG8WjXrFAoN+wLNeNyS/lh8TVU7kUSs2E/qImh59ywaK95LbHGp1fdVj+blt9p//QwtOSXp/5oNhZ/a10HImiIFpcjPZn9kzYPsfL/CH/D9g+s3H6B1/p/HkBsvETI8wgaNg5D2ebRt3r7fNySA2VhXVebRbfGqutYh7furN9Zcjc8+0oCLYzUvy8HYZwnc+9yOddZ3kzyiY5cTyfAfIVz/IYTP/DnU3H3vPBme/oP8BxfyYXByVkucaZ9L6yzdfKifgKGHZ2To6ZvYE6K3MTLbIad0sj27xZyBD7mTuDP5lY5L6LosLqZrbti3kXQYOU2V94zHs7Vc+2xNL5avuRxcaxF7Dlucyy6tGTH8VIljc5la62Y941cjdXMDnOpJWDl7Qlt5BPfg6y9D8nmdlL91i971d2SWzajW7mWl+4TAbkp5us9LJvRelX7KIE8Hn/pYckjlNF7zyU42x/PzumA16zt6U0UbNUXKsfllvIj29dJ2LV7QmCrfnAio/TLnnMjW3vla4k1Jr3qtvrZtPxO+6eHYXZ+eSoPaJPtb8XrQAQNAUPzl6Sc/snSKMe5Er38DyE77n+R6Hov21/1tb7ijHj19Pl4dh4Gi0K2bvWfYJGrJKejfpedu5VQ9VBtNiP179VwjvNkPpwWBbjpT6TzqRnpKXPTYhf3h07HG83PZwpyhvXaP4pnzLo8RP+PflI2wwtOGJrjdma6wpnle2Ht0gn/P4OP/BkQJvNeFvYbrtbFxdDayIblXf7tNEcsYXBxszSQWTaKjky5YzGX7sJ5F0HDCOSKHc94eEVzi6b8Rjq/0JF9nUVZ3rMs3dMsNnRywhXHkzpavXRpLZz3rXyt0Y53HM/V4opPbuUdl3NxUd52817hNDVd8T6tZOevXYzUJ3x9Igg3xXy9U7sYrVe7aYna9x0W56LwjaLDws5b1uVrkGuW1+clu+77QoW43FJ+uHxdSiYdL0IgSkyi6PBAdWmvcC2xau9Vt9XPnsu7YhTE4Z61exC6/C18HYigwcOuVxsX7wrORtFRwbXZKl3+qq/Nsix9sMX7PFf8SzuK+qLosLrm0q3+Y8XctPyt9DtX7jaNxPaNuRipf88Gbpwnc4+nAek+Nq+wcnLu4Ym2A7j/w/YhVj4ZzrL8jMKcTT1OxEUdbINPreNPRO96GXzl5FFysCyMwRPaY+XFb20540yDof3wrL06YUffnmJlbuZwIpbwC3wZ+0uuWC/D3Pq3Luf1D3a7zJHceHi55dafWy6Kjly9qZxXd8m8i6Ah8bhmO/jhGQ+vaXbJljo8T1qfHWuXGpke98ZxWkerfa9W2N309XYaH7Awj+NT+0v73vhcqnMP57xcbj1vvdy2zpledbfk5mWkPuH7rCICN8V8vYd5Ga3XvG0J+FXtvsPiWRS+UXRY2HnLen2F3S7v2+FX132hdLo1jMwAAAwvSURBVFxuKT+8vnr7nuzWCUSJSRQd68TOS3i1w27Ta3yvus8jsN8j3hhFINKzdg8/r7+wK3YdiKDBw65XGy/v0v5G0VHar6X6vP7CTn1tCWrB4+Bc9X2eN/4FXTxUFUWH1S+vbtip/1hhNyyP+Oy+33lzt2EYNm/Ky0j9+zx0A8txnsxhci6K/YT1Y5z8MZlg/zVWPsn1GVZOtLUstPkN6/cTo/RE2KqdetLelrtfo/GX4GedOMoJQGTHmegvsa4tc5xp0wtrs04w5aD9PbaHnBxe32FrnUC+xraX82aGvTg26DT7N+TEreeImVulvIiiw+qeWXeFvIugwcptrrx3PJyr69pjHFvXfj5qro2lsXau7OkxcxxPK2j42qy1Qt43dLe7pszx6c5Dn2AzF+XtAbSZmy88xa161V0cxIUKzYzUJw40e+bWs/YLqVz0lJlR0db3X1kUvlF0tIi42Vdd61uExf5ZbKW43FJ+mH1tkgm33UiUmETR4ckGs/ZK1xKr9l51W/3subw5RoGc7Vm7B6PZ3wrXgQgaPOx6tTHzruRoFB2V3Dur1uyv+toZw54PmONfydkoOqzumXWr/1gR77K8OW8qUIigoYJbRas0M1L/XuR/NE/mw6HYI2znJjfyCXNfAiafepu9oDztfsWW9aaFE32/wjHrhNVkf7SlJqx8emrEhZOSpxOTszQObDh5OWsyNMrPcWZbvbA26YS/nJjLSVJ8wvNnXLFPzn9ivcNrV0547dhmgMXEcE2vl4XXbk0Pzpv8g44qOZKhM1oRE7c18VfEd3MdTu0m3ZXyLoKGOye/aUq5xsNpBSX24Qcn5nIxf0EItktj7fsaL/81xfFyVf5xbq3e4bxJK7gUv9568s1jk8kjWjFTfNbEe7l57Dw2a/on501coKV43k609LRr4rbmmCfGHhvo2Fw3WXi0t7KxMoIu9QkG1Zhbtbh58iSCdo9ujw0D5bQLce2g/p0uUfhursOTnx4b5JHJV7RR5Vrv1L7TbnBwK0RcIuSHJzc8NlZf15LPo8Fjs6aj8/OmfrDm6xV8N9fRSjvaKX6Nd2o3MQ+k+87p71r6RjxvitGaA15uTrtutbfwF20Uvw4g/ibmNTQ42a2lbtTzJt5rTlzBbnMdXu1OO5O/aEN9bUg+J++11G193hT/NXFXMNlch1O7Sfde+w/zwsOvlc1a3m5w3pQ3a/o8HFHn5hqcuu88dh4bKyO0ofFxOVmP5sl88I9//IMTb/+LlZNpjyaF4vV3OM4JsJxUa5rQgvKs9zdsH2JrXmDHIPIJd5xQw0mYfKrvHzh+eLovtjzGp/N+g/2X2N5he9GGZWov0PAEbXCS6PgUYkubg/1TbD/KsUO5qzizDdRxkRvOh2ANHcxT+nu04PgHPODV6bU7EtHJC/haJdZRGEJHlRzpJLxumbXywiqoho4WuRkh72ppuIYfbK8aD635c6k8tPBe5ktsvfckV4+1l/Slc9BX5Rqd6i+5hdbi11vUab7f8NiU5BC1rlq55OHtsanFFVqK520trZHqrZFPLfKihm7GxaO9lY01b6BLfcIK7X0OVOHmyROr/Box9+j22NBXr52FE9ro5n7M4leUslH41tDhyU+PjTWWaKPba5bV157K14qLlUENHZ689tg4fC1+fW+h2+pnT+XBr3hMPP7X0NEqN9BO8Wt8C+2RdLfw15OXW9uAS5X+2YJ3JO2N/C1+HbDmH/wsrqEFO6ufUcrXynGrfzV0eOPutbP4jDaK57mlfZatocHDzmNj9TVaefhcZVy0+llDR4t4oo1d9h/Gz8OvlY01v6KVB6fN+10NDZ74t8w1ax7An132b2+cEj/Yn8+Teffu3R0m6L7D+or70xXHng7nnkyP5+7D9hHryC3vKcc2PHY1bKDlAdZfrqkb9vexvsP6ZW49KFudM7WwnVxNW5bz6vTabelrrba9LLx2tfxYqrcXnUv6tzoehZtHh8emNOeeNVi1o/zV42FJ/tDzX6sPp+3THmvVe5rTNpdeX+vLUr01jnu0trKp4W9vdXpY00ePncdmK549ad2K0Vy7Hm4em7m2rznm1eCxa2VzDY85W4/uuXpu7ZiXm9euJF+PhlY29NPTVkk+UTSU9ilSfRFi7I2zR7vHpnS8vBq8dqX177W+KHw9OlrZlI59r7pLc4hUnycmNfR7dHhspP2v/1F6+HlsyNxrVyNePdXp5ea1K8nGq8Fj57Ep6Svr6lVDBN2lY9GqvijsPDo8Nj3neemc8PBrZVPa12j1eTjW8MGjw2NTWnvPGjzaW9mUjlO0+jwcS/vg0eCxoW6PnccmAqMIGjzsYDM7T+bDYeYunzzLmeenC59gxuXsaaXvD1/+i9nArPcNtunnpC8bGM8O9Zqe6GtswlqcjyV+bDWalodPb/GaT93lU/6yltqcKSIg61k2Xp1eu1kRnR/0svDatcbVi87WXNbai8LNo8Njs8bDer5nDU7tV4+HVsZL5aGfvwJwh+3hKftL5daOD/bV7mnW2k/noYP3VJHufZK0s61HayubM7E3eMDDmpg8dh6brULSk9atGM216+HmsZlr+5pjXg0eu1Y21/CYs/Xonqvn1o55uXntSvL1aGhlQz89bZXkE0VDaZ8i1Rchxt44e7R7bErHy6vBa1da/17ri8LXo6OVTenY96q7NIdI9XliUkO/R4fHRtr/IuDh57Fhi167v9Te5p6Xm9euJGWvBo+dx6akr6yrVw0RdJeORav6orDz6PDY9JznpXPCw6+VTWlfo9Xn4VjDB48Oj01p7T1r8GhvZVM6TtHq83As7YNHg8eGuj12HpsIjCJouILd7DyZNDn3m0kwD36iIU7M5URRLr+/39j/op7nWGtNInmAupNGu7jCFtDybQk9qIPBom9pcvSqUpStyZnth2J9AYhXp9fugpRuT3lZeO1ag+pFZ2sua+1F4ebR4bFZ42E937MGs3aMSUXGQyvkhfI/4PjhPmfhfPbhBmNtjhZzPHIqrVTGo7WVTSWXu6rWw5oOeuw8NlvB7EnrVozm2vVw89jMtX3NMa8Gj10rm2t4zNl6dM/Vc2vHvNy8diX5ejS0sqGfnrZK8omiobRPkeqLEGNvnD3aPTal4+XV4LUrrX+v9UXh69HRyqZ07HvVXZpDpPo8Mamh36PDYyPtfxHw8PPYsEWv3V9qb3PPy81rV5KyV4PHzmNT0lfW1auGCLpLx6JVfVHYeXR4bHrO89I54eHXyqa0r9Hq83Cs4YNHh8emtPaeNXi0t7IpHado9Xk4lvbBo8FjQ90eO49NBEYRNLjYLc2T+YCPAuaCAnw6Lp/W+gbrJ1j/jZVP0+Wxhzj/GlstjQiA9xM0xclNDxs1qWZEQAREQAREYFcEMIbyqbl/11i6q7DKGREQAREQAREQAREQAREQAREQAREQAREQAREQAREQAREQAREQAREQAREQAREQAREIT2CcnDunFJNZODGXE1s+wn6YJ9TOad3jMTB/Bb+eYft8j/7JJxEQAREQARGoRQBjJ79gxHGUXzBy/wJALX2qVwREQAREQAREQAREQAREQAREQAREQAREQAREQAREQAREQAREQAREQAREQAREQAREYL8EPlxx7TOc/xWTWjQxdwVUpdNfoN7vhwlGlZpQtSIgAiIgAiKwLwIYN/lrAL9g/UYTc/cVW3kjAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAiIgAj0QOEzOxcSVR1j/O0xmOege9r/Ei+97cGSPGhEDTor+CuuLaWz26Kt8EgEREAEREIGCBF6grqcYO18WrFNViYAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiEAWgfTkXP70858nFpzY8i0mtrw+Oa6XDQmAP3+K+zFWxkiLCIiACIiACIjABQLDl1k4Mff5hWI6JQIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIAIiIALVCHzw7t27Q+WYxPJ0aIU/Bc2FT2v99f2u/oqACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACIiACKwR+H/JXvKvbi3EfAAAAABJRU5ErkJggg==",
      "text/latex": [
       "$\\frac{1}{9} \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} + {{{\\rho_{1,\\overline{1},\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{2 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{5 {{\\rho_{1,\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}^{2}}} + {5 {{\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}}^{2}} {{\\rho_{2,\\overline{1}}}^{2}}} -{3 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{2}}} -{3 {\\rho_{2,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {12 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} + {12 {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} -{12 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}} -{12 {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{10 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}} + {3 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1},\\overline{1}}}} + {3 {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}}}\\right)$"
      ],
      "text/plain": [
       "abstract_ZF(('mul', 1/9, ('pow', zeroFormAtom('rho'), -1), ('pow', ('add', ('mul', ('pow', zeroFormAtom('rho'), 2), ('pow', zeroFormAtom('rho'), 2)), ('mul', ('pow', zeroFormAtom('rho'), 2), ('pow', zeroFormAtom('rho'), 2)), ('mul', -2, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'))), -1), ('add', ('mul', 5, ('pow', zeroFormAtom('rho'), 2), ('pow', zeroFormAtom('rho'), 2)), ('mul', 5, ('pow', zeroFormAtom('rho'), 2), ('pow', zeroFormAtom('rho'), 2)), ('mul', -3, zeroFormAtom('rho'), zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -3, zeroFormAtom('rho'), zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', 12, zeroFormAtom('rho'), zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', 12, zeroFormAtom('rho'), zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -12, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -12, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -10, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       " and $T_2 = $"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/latex": [
       "${{\\rho_{1,\\overline{1}}}^{3}} \\left({\\left({{- {\\rho_{1,1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {{\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{2}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{- i \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{1}{2}}}\\right) \\left({\\left({{{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{{\\rho_{1,\\overline{1}}} {{\\rho_{1,1,\\overline{2}}}^{2}}} + {\\frac{1}{3} {\\rho_{1,1,1,\\overline{1}}} {{\\rho_{1,\\overline{2}}}^{2}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{2}}}} -{ \\frac{1}{3} {\\rho_{1,1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}}}}\\right) \\left({{\\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{- {\\rho_{1,1,\\overline{1}}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} -{ \\frac{1}{3} {\\rho_{1,1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {{\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{2 {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ \\frac{2}{3} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,2,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)} -{ \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{{\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {\\frac{1}{3} {\\rho_{2,2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,2,\\overline{1},\\overline{1}}}} + {2 {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,2,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,2,\\overline{1}}}} + {\\frac{2}{3} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}}}\\right)} + {{\\rho_{1,2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{{\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {\\frac{1}{3} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)} + {\\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-2}}\\right) \\left({{{\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}}}}\\right) \\left({{- {\\rho_{1,\\overline{1}}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}}}\\right)} -{ {\\rho_{1,1,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{- {\\rho_{1,\\overline{1}}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}}}\\right)} -{ \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-2}}\\right) \\left({{{\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,2,\\overline{1}}}} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{2,2,\\overline{1},\\overline{1}}}}}\\right) \\left({{{\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {\\frac{1}{3} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)}}\\right)} + {{i} {\\rho_{1,\\overline{2}}} \\left({{\\rho_{1,\\overline{1}}}^{- \\frac{3}{2}}}\\right) \\left({\\left({{{\\rho_{1,1,\\overline{1}}} {\\rho_{1,\\overline{2}}}} -{ {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{- {\\rho_{1,\\overline{2}}} {{\\rho_{1,1,\\overline{1}}}^{2}}} -{ \\frac{1}{3} {\\rho_{1,1,1,\\overline{2}}} {{\\rho_{1,\\overline{1}}}^{2}}} + {{\\rho_{1,1,\\overline{1}}} {\\rho_{1,1,\\overline{2}}} {\\rho_{1,\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,1,1,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{2}}}}}\\right) \\left({{\\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{- {\\rho_{1,1,\\overline{1}}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} -{ \\frac{1}{3} {\\rho_{1,1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {{\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{2 {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ \\frac{2}{3} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,2,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)} -{ \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{{\\rho_{2,2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {\\frac{1}{3} {\\rho_{2,2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,2,\\overline{1},\\overline{1}}}} + {2 {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,2,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,2,\\overline{1}}}} + {\\frac{2}{3} {\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}}}\\right)} + {{\\rho_{1,2,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{{\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {\\frac{1}{3} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)} + {\\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-2}}\\right) \\left({{{\\rho_{1,1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} + {{\\rho_{1,2,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{1,\\overline{1}}}}}\\right) \\left({{- {\\rho_{1,\\overline{1}}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}}}\\right)} -{ {\\rho_{1,1,\\overline{1}}} \\left({{\\rho_{1,\\overline{1}}}^{-2}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-1}}\\right) \\left({{- {\\rho_{1,\\overline{1}}} {{\\rho_{2,\\overline{1},\\overline{1}}}^{2}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{2,\\overline{1}}}^{2}}} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} + {\\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}}}}\\right)} -{ \\left({{\\rho_{1,\\overline{1}}}^{-1}}\\right) \\left({\\left({{{\\rho_{1,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)^{-2}}\\right) \\left({{{\\rho_{1,2,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}} + {{\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,2,\\overline{1}}}} -{ {\\rho_{1,2,\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{2,2,\\overline{1},\\overline{1}}}}}\\right) \\left({{{\\rho_{2,\\overline{1}}} {{\\rho_{1,\\overline{1},\\overline{1}}}^{2}}} + {\\frac{1}{3} {\\rho_{2,\\overline{1},\\overline{1},\\overline{1}}} {{\\rho_{1,\\overline{1}}}^{2}}} -{ {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1},\\overline{1}}}} -{ \\frac{1}{3} {\\rho_{1,\\overline{1}}} {\\rho_{1,\\overline{1},\\overline{1},\\overline{1}}} {\\rho_{2,\\overline{1}}}}}\\right)}}\\right)}}\\right)$"
      ],
      "text/plain": [
       "abstract_ZF(('mul', ('pow', zeroFormAtom('rho'), 3), ('pow', ('add', ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'))), -1), ('add', ('mul', -1, I, ('pow', zeroFormAtom('rho'), -1/2), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -1), ('add', ('mul', zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', 1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'))), ('add', ('mul', ('pow', zeroFormAtom('rho'), -1), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -1), ('add', ('mul', -1, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -2, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -2/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))), ('mul', -1, ('pow', zeroFormAtom('rho'), -1), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -1), ('add', ('mul', zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', 1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 2, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 2/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))), ('mul', zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), -2), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -1), ('add', ('mul', zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', 1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))), ('mul', ('pow', zeroFormAtom('rho'), -1), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -2), ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), ('add', ('mul', -1, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))), ('mul', -1, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), -2), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -1), ('add', ('mul', -1, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))), ('mul', -1, ('pow', zeroFormAtom('rho'), -1), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -2), ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), ('add', ('mul', zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', 1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))))), ('mul', I, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), -3/2), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -1), ('add', ('mul', -1, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho'))), ('add', ('mul', ('pow', zeroFormAtom('rho'), -1), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -1), ('add', ('mul', -1, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -2, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -2/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))), ('mul', -1, ('pow', zeroFormAtom('rho'), -1), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -1), ('add', ('mul', zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', 1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 2, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 2/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))), ('mul', zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), -2), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -1), ('add', ('mul', zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', 1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))), ('mul', ('pow', zeroFormAtom('rho'), -1), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -2), ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), ('add', ('mul', -1, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))), ('mul', -1, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), -2), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -1), ('add', ('mul', -1, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', 1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))), ('mul', -1, ('pow', zeroFormAtom('rho'), -1), ('pow', ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), -2), ('add', ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'))), ('add', ('mul', zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', 1/3, zeroFormAtom('rho'), ('pow', zeroFormAtom('rho'), 2)), ('mul', -1, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')), ('mul', -1/3, zeroFormAtom('rho'), zeroFormAtom('rho'), zeroFormAtom('rho')))))))))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "volume_form_coeff = canonicalize((theta1*c_theta1*psi*theta2*c_theta2).coeffs[0],with_simplify=True)\n",
    "T1_num = canonicalize((extDer(theta2,CF_coordinate)*psi*theta2*c_theta2).coeffs[0],with_simplify=True)\n",
    "T2_num =canonicalize((extDer(theta2,CF_coordinate)*psi*c_theta1*c_theta2).coeffs[0])\n",
    "T1,T2 = (T1_num/volume_form_coeff).subs(rho_constraints|higher_rho_constraints), (T2_num/volume_form_coeff).subs(rho_constraints|higher_rho_constraints)\n",
    "T1 = sp.simplify(T1)\n",
    "#T2 = sp.simplify(T2)      # This simplify tends to take long time, so supress it unless really necessary\n",
    "show(f'The solutions for the $T$ invariants are $T_1=$')\n",
    "show(T1)\n",
    "show(f' and $T_2 = $')\n",
    "show(T2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Examples and Experimentation Tools"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "> Prerequisite section: Run Section 3.3 before running this one!\n",
    "\n",
    "This notebook section contains functions for computing the article's Section 3.3 formulas for any specified potential $\\rho$ on coordinate space $(z_1,z_2)\\in\\mathbb{Z}^2$, with their graphs expressed in coordinates $(w,z_1,z_2)\\in\\mathbb{Z}^3$.\n",
    "\n",
    "To begin, we initialize coordinate systems $w=u+\\operatorname{i}v$ and $z_j=x_j+\\operatorname{i}y_j$, along with a parameter $a$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Setup: coordinates and helper functions\n",
    "\n",
    "Here we initialize the potential formulas $\\rho$ and $\\rho_a$ from the article's Examples 2.6 and 3.7, but these formulas can be replaced in this notebook with any example of interest."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We just initialized coordinate systems $\\left( z_{1}, z_{2} \\right)$, $w$, and $a$, and some pre-Kähler potential examples to explore."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "The embedded pre-Sasakian hypersurface corresponding to (2.2b) of Example 2.6 is $$\\rho(z_1,z_2,\\overline{z_1},\\overline{z_2})=\\frac{- z_{1}^{2} \\overline{z_{2}} - 2 z_{1} \\overline{z_{1}} - z_{2} \\overline{z_{1}}^{2}}{2 \\left(z_{2} \\overline{z_{2}} - 1\\right)}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "The $a$-parameterized structure corresponding to (2.2a) of Example 2.6 is $$\\rho_a(z_1,z_2,\\overline{z_1},\\overline{z_2})=2 \\left(\\operatorname{re}{\\left(z_{1}\\right)} + 1\\right)^{a} \\left(\\operatorname{re}{\\left(z_{2}\\right)} + 1\\right)^{1 - a}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "createVariables('z','x','y',2)      # initializes a complex coordinate system of dimension 2\n",
    "createVariables('w','u','v')        # initializes a complex coordinate system of dimension 1\n",
    "createVariables('a')                # initializes a standard coordinate system of dimension 1\n",
    "flat_graph_formula = model2Nondegenerate([[1]],[[z2]],[z1],w)   # `model2Nondegenerate` is a niche function from the dgcv library, which happens to produce the Example 2.6 formula (2.2b)\n",
    "flat_rho = sp.simplify(flat_graph_formula+sp.im(w))\n",
    "parameterized_rho = 2*(sp.re(z1)+1)**a*(sp.re(z2)+1)**(1-a)\n",
    "show(f'We just initialized coordinate systems ${LaTeX(z)}$, ${LaTeX(w)}$, and ${LaTeX(a)}$, and some pre-Kähler potential examples to explore.')\n",
    "show(f'The embedded pre-Sasakian hypersurface corresponding to (2.2b) of Example 2.6 is $$\\\\rho(z_1,z_2,\\\\overline{{z_1}},\\\\overline{{z_2}})={LaTeX(flat_rho)}.$$')\n",
    "show(f'The $a$-parameterized structure corresponding to (2.2a) of Example 2.6 is $$\\\\rho_a(z_1,z_2,\\\\overline{{z_1}},\\\\overline{{z_2}})={LaTeX(parameterized_rho)}.$$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "###### the main helper functions `apply_diff_op` and `abstract_oneForm_to_coordinates`\n",
    "This notebook's Section 3.3 companion portion features symbolic representations of coframe derivatives of $\\rho$ in a coordinate coframe. Expressions involving such objects represent differential operators on $\\rho$.\n",
    "We will now make a helper function that evaluates such differential operators on concrete examples of $\\rho$, such as the example potentials `flat_rho` and `parameterized_rho` defined above."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "def apply_diff_op(symbolic_op,expr, multiplicity = 1):\n",
    "    while multiplicity>1:\n",
    "        expr = apply_diff_op(symbolic_op,expr)\n",
    "        multiplicity = multiplicity - 1\n",
    "    VF = [D_z1,D_z2,D_v,conjugate_dgcv(D_z1),conjugate_dgcv(D_z2)]\n",
    "    gathered_atoms = [elem for elem in symbolic_op.free_symbols if isinstance(elem,zeroFormAtom) and elem.label == 'rho']\n",
    "    def convert_atom(_expr,ZFAtom):\n",
    "        if len(ZFAtom.coframe_derivatives)>1:\n",
    "            raise TypeError('`apply_diff_op` does not support differential operators represented by coframe derivatives with respect to multiple coframes.')\n",
    "        if ZFAtom.differential_order>0 and ZFAtom.coframe != CF_coordinate:\n",
    "            raise TypeError('`apply_diff_op` only supports coframe derivatives w.r.t. `CF_coordinate` defined in the notebook section 3.3.')\n",
    "        if ZFAtom.differential_order==0:\n",
    "            return _expr\n",
    "        cofDer = ZFAtom.coframe_derivatives[0][1:]\n",
    "        for idx in cofDer:\n",
    "            _expr = VF[idx](_expr)\n",
    "        return _expr\n",
    "    subs_rules = {ZFAtom:convert_atom(expr,ZFAtom) for ZFAtom in gathered_atoms}\n",
    "    new_expr = symbolic_op.subs(subs_rules)\n",
    "    if hasattr(new_expr,'to_sympy'):\n",
    "        new_expr = new_expr.to_sympy()\n",
    "    return new_expr\n",
    "\n",
    "\n",
    "def abstract_oneForm_to_coordinates(oneForm):\n",
    "    coframe_replacements = {Z1:d_z1,Z2:d_z2,conjugate_dgcv(Z1):conjugate_dgcv(d_z1),conjugate_dgcv(Z2):conjugate_dgcv(d_z2)}\n",
    "    coordinate_form = 0*d_z1\n",
    "    for term in oneForm.terms:\n",
    "        factors = term.factors\n",
    "        for k,v in coframe_replacements.items():\n",
    "            if k in factors:\n",
    "                coefficient = 1 if len(factors)==1 else allToHol(apply_diff_op(factors[0],rho_example))\n",
    "                coordinate_form += coefficient*v\n",
    "    return coordinate_form"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "######\n",
    "Here's a simple template for how to use the preceding function `apply_diff_op`:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "Applying the operator $$\\Psi(\\rho) := \\rho_{1}$$ to $$\\rho = \\frac{- z_{1}^{2} \\overline{z_{2}} - 2 z_{1} \\overline{z_{1}} - z_{2} \\overline{z_{1}}^{2}}{2 \\left(z_{2} \\overline{z_{2}} - 1\\right)}$$ yields $$\\Psi^{2}(\\rho) = - \\frac{\\overline{z_{2}}}{z_{2} \\overline{z_{2}} - 1}.$$ "
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# template for applying symbolic differential op to a function of z1,z2,BARz1,BARz2\n",
    "\n",
    "########################\n",
    "# set parameters\n",
    "########################\n",
    "operator = coframe_derivative(rho,CF_coordinate,0)      # put any expression here involving coframe derivatives of rho (as initialized in Section 3.3)\n",
    "function = flat_rho     # put any real valued function of z1, z2 and their conjugates here\n",
    "multiplicity = 2        # set this to a positive integer, controlling the number of times the operator will be applied in sequence\n",
    "\n",
    "########################\n",
    "# run the following to apply the algorithm\n",
    "########################\n",
    "application = apply_diff_op(operator,function,multiplicity)\n",
    "multiplicity_str = '' if multiplicity==1 else LaTeX(multiplicity)\n",
    "show(f'Applying the operator $$\\\\Psi(\\\\rho) := {LaTeX(operator)}$$ to $$\\\\rho = {LaTeX(allToHol(function))}$$ yields $$\\\\Psi^{{{multiplicity_str}}}(\\\\rho) = {LaTeX(application)}.$$ ')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Adapted coframes and $T_j$ invariants"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For this section, set `rho_example` equal to any real-valued function on $(z_1,z_2)$. We'll use the earlier helper functions `apply_diff_op` and `abstract_oneForm_to_coordinates` to compute the Section 3.3 objects for the example `rho_example`.\n",
    "\n",
    "It can be defined with formulas involving any combination of `z1`, `z2`, `x1`, `x2`, `y1`, `y2`, `BARz1`, `BARz2`, `conjugate_dgcv(z1)`, and `conjugate_dgcv(z2)`. Note, the latter variables (e.g., `BARz1` and `conjugate_dgcv(z1)`) are different names for the same antiholomorphic coordinate function."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "We have set up the example potential $$\\rho=2 \\left(\\operatorname{re}{\\left(z_{1}\\right)} + 1\\right)^{a} \\left(\\operatorname{re}{\\left(z_{2}\\right)} + 1\\right)^{1 - a}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "rho_example = parameterized_rho     # set rho_example and then run the subsequent lines to compute related objects\n",
    "show(f'We have set up the example potential $$\\\\rho={LaTeX(rho_example)}.$$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now, let's compute a $3$-adapted coframe:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "For $$\\rho=2 \\left(\\operatorname{re}{\\left(z_{1}\\right)} + 1\\right)^{a} \\left(\\operatorname{re}{\\left(z_{2}\\right)} + 1\\right)^{1 - a},$$ the 3-adapted coframe computed in Section 3.3 is given by $$\\theta^1 = i \\sqrt{a \\left(a - 1\\right) \\left(z_{1} + \\overline{z_{1}} + 2\\right)^{a - 2} \\left(z_{2} + \\overline{z_{2}} + 2\\right)^{1 - a}} d z_{1} + \\frac{i a \\left(1 - a\\right) \\left(z_{1} + \\overline{z_{1}} + 2\\right)^{a - 1} \\left(z_{2} + \\overline{z_{2}} + 2\\right)^{- a}}{\\sqrt{a \\left(a - 1\\right) \\left(z_{1} + \\overline{z_{1}} + 2\\right)^{a - 2} \\left(z_{2} + \\overline{z_{2}} + 2\\right)^{1 - a}}} d z_{2}$$ and $$\\theta^2 = i \\sqrt{a \\left(a - 1\\right) \\left(z_{1} + \\overline{z_{1}} + 2\\right)^{a - 2} \\left(z_{2} + \\overline{z_{2}} + 2\\right)^{1 - a}} d z_{1} + \\frac{i a \\left(1 - a\\right) \\left(z_{1} + \\overline{z_{1}} + 2\\right)^{a - 1} \\left(z_{2} + \\overline{z_{2}} + 2\\right)^{- a}}{\\sqrt{a \\left(a - 1\\right) \\left(z_{1} + \\overline{z_{1}} + 2\\right)^{a - 2} \\left(z_{2} + \\overline{z_{2}} + 2\\right)^{1 - a}}} d z_{2}.$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "theta1_in_coor = abstract_oneForm_to_coordinates(theta1)\n",
    "theta2_in_coor = abstract_oneForm_to_coordinates(theta1)\n",
    "show(f'For $$\\\\rho={LaTeX(rho_example)},$$ the 3-adapted coframe computed in Section 3.3 is given by $$\\\\theta^1 = {LaTeX(theta1_in_coor)}$$ and $$\\\\theta^2 = {LaTeX(theta2_in_coor)}.$$')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "And let's compute the basic invariants $T_1$ and $T_2$ here. \n",
    "\n",
    "The sympy engine we are using struggles to simplify $T_2$ with the parameter $a$, but the expression turns out to be $0$ for all $a$. So to simplify (and shorten) the computation, we will just numerically test the \"zero-ness\" by sampling a large amount of $a$ values. The following helper function `sample_a_values_and_report_nonzeros` evaluates the general computed $T_2$ function on sampled values of $a$ and "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "T1_in_coor = apply_diff_op(T1, rho_example)\n",
    "T2_in_coor = apply_diff_op(T2, rho_example)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The expressions labeled above as `T1_in_coor` and `T2_in_coor` are the coordinate expressions of the $T_j$ invariants associated to which potential function $\\rho$ `rho_example` was set to earlier in this section."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## $T_j$ invariants for $\\rho_a$ from Examples 2.6 and 3.7\n",
    "\n",
    "For the potential $\\rho_a$ from Examples 2.6, direct computation of $T_2$ yields a very large expression that is fairly complex in the $a$ parameter. The function is zero however for all $a$, and this program simply doesn't detect that without being guided through some ad-hoc simplication steps. For every fixed $a$, on the other hand, the program does manage the simplification right away. So for demonstration purposes, in the following code block we have the program evaluate $T_2$ for a variable set of $a$-values spread across a variable range. Make sure `rho_example = parameterized_rho` is set in the preceding sections so that the code is initialized applying to the $\\rho_a$ formulas."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "For $$\\rho=2 \\left(\\operatorname{re}{\\left(z_{1}\\right)} + 1\\right)^{a} \\left(\\operatorname{re}{\\left(z_{2}\\right)} + 1\\right)^{1 - a},$$ we have $$T_1 = \\frac{\\left(- a^{2} + a + 2\\right) \\left(z_{1} + \\overline{z_{1}} + 2\\right)^{- a} \\left(z_{2} + \\overline{z_{2}} + 2\\right)^{a - 1}}{9 a \\left(a - 1\\right)}$$ and $T_2$ was found to be zero for every $a$ parameter tested, where 1000 test values were evenly distributed across the range -10 to 10."
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "T1_in_holomorphic_coor = allToHol(sp.simplify(T1_in_coor))  # converts T1 to holomorphic coordinates for display purposes\n",
    "\n",
    "def sample_a_values_and_report_nonzeros(expr, sample_variable, number_of_samples=100, sample_range=(-2, 2)):\n",
    "    samples = [sp.Rational((sample_range[1] - sample_range[0]) * j, number_of_samples) + sample_range[0] \n",
    "               for j in range( number_of_samples)]\n",
    "\n",
    "    found_nonzero = False\n",
    "    nonzero_value = None\n",
    "    nonzero_sample_point = None\n",
    "    samples_tested = 0\n",
    "\n",
    "    for value in samples:\n",
    "        samples_tested += 1\n",
    "        if value!=0 and value!=1:\n",
    "            test_value = expr.subs(sample_variable, value)\n",
    "            simplified_value = sp.simplify(test_value)\n",
    "            if simplified_value != 0:\n",
    "                found_nonzero = True\n",
    "                nonzero_value = simplified_value\n",
    "                nonzero_sample_point = value\n",
    "                break\n",
    "\n",
    "    return found_nonzero, nonzero_sample_point, nonzero_value, samples_tested, sample_range[0], sample_range[1]\n",
    "\n",
    "# Sampling test\n",
    "found_nonzero, nonzero_sample_point, nonzero_value, samples_tested, sr1, sr2 = \\\n",
    "    sample_a_values_and_report_nonzeros(T2_in_coor, a, number_of_samples=1000, sample_range=(-10, 10))\n",
    "\n",
    "if not found_nonzero:\n",
    "    T2_message = (f\"$T_2$ was found to be zero for every $a$ parameter tested, where {samples_tested} test values \"\n",
    "                  f\"were evenly distributed across the range {sr1} to {sr2}.\")\n",
    "else:\n",
    "    T2_message = (f\"$T_2$ had a nonzero value of {nonzero_value} when $a = {nonzero_sample_point}$ \"\n",
    "                  f\"(after testing {samples_tested} sample(s)).\")\n",
    "\n",
    "\n",
    "show(f\"For $$\\\\rho={LaTeX(rho_example)},$$ we have $$T_1 = {LaTeX(T1_in_holomorphic_coor)}$$ and {T2_message}\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "ActiveVEnv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

